Multiple Comparison Procedures for Simultaneous Inference in Functional MANOVA

Functional data analysis is becoming increasingly popular to study data from real-valued random functions. Nevertheless, there is a lack of multiple testing procedures for such data. These are particularly important in factorial designs to compare different groups or to infer factor effects. We propose a new class of testing procedures for arbitrary linear hypotheses in general factorial designs with functional data. Our methods allow global as well as multiple inference of both, univariate and multivariate mean functions without assuming particular error distributions nor homoscedasticity. That is, we allow for different structures of the covariance functions between groups. To this end, we use point-wise quadratic-form-type test functions that take potential heteroscedasticity into account. Taking the supremum over each test function, we define a class of local test statistics. We analyse their (joint) asymptotic behaviour and propose a resampling approach to approximate the limit distributions. The resulting global and multiple testing procedures are asymptotic valid under weak conditions and applicable in general functional MANOVA settings. We evaluate their small-sample performance in extensive simulations and finally illustrate their applicability by analysing a multivariate functional air pollution data set.

==> anc/01_simulation_model_1.R <==

kk <- 4
pp <- 6

# specify hyperparameters of simulation study

delta <- 0 # H0: delta = 0; H1: delta = 0.1, 0.2, 0.3, 0.4, 0.5 for rho = 0.1, 0.3, 0.5, 0.7, 0.9 respectively
distribution <- "normal" # normal, t.distr, chi
rho <- 0.1 # 0.1, 0.3, 0.5, 0.7, 0.9

scaling <- "no" # "no", "yes"
h_fun <- ifelse(scaling == "no", function(x, k) 1, function(x, k) 1 / (x + 1 / k))

hh <- rep(1.5, kk) # rep(1.5, kk), c(1.5, 2, 2.5, 3), c(3, 2.5, 2, 1.5) for
                   # homoscedasticity, positive pairing, negative pairing respectively

n_vec <- c(20, 30, 40, 50)
AA <- matrix(c(1, 0, -1, -1, 0, 0,
               0, 1, 0, 0, -1, -1,
               0, 0, 1, -1, 0, -1,
               1, 1, 0, 1, 0, -1,
               0, 0, 1, 0, 1, -1,
               0, 0, 0, 0, 0, 1), pp, pp, byrow = TRUE)
ntp <- 50
tt <- seq(0, 1, length.out = ntp)
# mean functions
cc_1 <- c(1, 2.3, 3.4, 1.5)
cc_2 <- cc_1 + delta * (1:4 / sqrt(30))
mu_11 <- (sin(2 * pi * (tt^2)))^5
mu_12 <- (cos(2 * pi * (tt^2)))^5
mu_13 <- (tt^(1 / 3)) * (1 - tt) - 5
mu_14 <- sqrt(5) * (tt^(2 / 3)) * exp(-7 * tt)
mu_15 <- sqrt(13 * tt) * exp(-13 * tt / 2)
mu_16 <- cc_1[1] * 1 + cc_1[2] * tt + cc_1[3] * tt^2 + cc_1[4] * tt^3

mu_21 <- mu_11
mu_22 <- mu_12
mu_23 <- mu_13
mu_24 <- mu_14
mu_25 <- mu_15
mu_26 <- mu_16

mu_31 <- mu_11
mu_32 <- mu_12
mu_33 <- mu_13
mu_34 <- mu_14
mu_35 <- mu_15
mu_36 <- mu_16

mu_41 <- mu_11
mu_42 <- mu_12
mu_43 <- mu_13
mu_44 <- mu_14
mu_45 <- mu_15
mu_46 <- cc_2[1] * 1 + cc_2[2] * tt + cc_2[3] * tt^2 + cc_2[4] * tt^3

eta <- list(list(mu_11, mu_12, mu_13, mu_14, mu_15, mu_16), 
            list(mu_21, mu_22, mu_23, mu_24, mu_25, mu_26), 
            list(mu_31, mu_32, mu_33, mu_34, mu_35, mu_36), 
            list(mu_41, mu_42, mu_43, mu_44, mu_45, mu_46))

h_tukey <- GFDmcv::contr_mat(kk, type = "Tukey")
h_tukey_m <- kronecker(h_tukey, diag(pp))
h <- h_tukey_m
blocks_contrasts <- rep(1:(nrow(h) / pp), each = pp)
num_hyp_gr_contr <- length(unique(blocks_contrasts))

qq <- 7
nr <- 1000
n_boot <- 1000
alpha <- 0.05

fdata_sim <- function(kk, n_vec, pp, tt, eta, hh, rho, AA, qq, distribution, gg) {
  j <- length(tt)
  q0 <- (qq - 1) / 2
  
  Phi <- matrix(0, nrow = qq, ncol = j)
  Phi[1, ] <- 1
  for (i in seq(3, 2 * q0 + 1, by = 2)) {
    Phi[i, ] <- sqrt(2) * cos(2 * pi * tt * (i - 1) / 2)
  }
  for (i in seq(2, 2 * q0, by = 2)) {
    Phi[i, ] <- sqrt(2) * sin(2 * pi * tt * i / 2)
  }
  
  data_gen <- vector("list", kk)
  for (i_k in seq_len(kk)) {
    var_temp <- vector("list", pp)
    for (i_p in seq_len(pp)) {
      var_temp[[i_p]] <- matrix(NA, n_vec[i_k], j)
    }
    for (i_n in seq_len(n_vec[i_k])) {
      if (distribution == "normal") {
        v <- matrix(rnorm(pp * qq), nrow = pp) %*% diag(sqrt(hh[i_k]) * rho^((1:qq) / 2)) %*% Phi
      } else if (distribution == "t.distr") {
        v <- matrix(rt(pp * qq, df = 4) / sqrt(4 / 2), nrow = pp) %*% diag(sqrt(hh[i_k]) * rho^((1:qq) / 2)) %*% Phi
      } else if (distribution == "chi") {
        v <- matrix((rchisq(pp * qq, df = 4) - 4) / sqrt(8), nrow = pp) %*% diag(sqrt(hh[i_k]) * rho^((1:qq) / 2)) %*% Phi
      }
      ee <- AA %*% v
      for (i_p in seq_len(pp)) {
        var_temp[[i_p]][i_n, ] <- ee[i_p, ] + eta[[i_k]][[i_p]]
      }
    }
    for (i_p_2 in seq_len(pp)) {
      var_temp[[i_p_2]] <- var_temp[[i_p_2]] * matrix(gg(tt, j), n_vec[i_k], j, byrow = TRUE)
    }
    data_gen[[i_k]] <- var_temp
  }
  return(data_gen)
}

time_1 <- Sys.time()

library(gmtFD)
library(MASS)
library(fda)
library(Rcpp)
library(iterators)
library(foreach)
library(doParallel)

nslaves <- parallel::detectCores()
cl <- parallel::makePSOCKcluster(nslaves)
doParallel::registerDoParallel(cl)

RNGkind(kind = "Mersenne-Twister", normal.kind = "Inversion")
results_mat <- foreach(i_nr = 1:nr, .combine = rbind, 
                       .packages = c("MASS", "fda", "Rcpp", "gmtFD"),
                       .noexport = c("rcpp_apply", "rcppGPLH", "rcppGLHT3c", 
                                     "rcppGLHT3cstat", "rcppGLHTBT")) %dopar% 
  {
    source("functions_fdanova_functions.R")
    sourceCpp("GLHT4MFD.cpp")
    source("GLHT4MFD_RFUN.R")
    
    data_sim <- fdata_sim(kk, n_vec, pp, tt, eta, hh, rho, AA, qq, distribution, h_fun)
    
    # GS tests
    data_sim_fdanova <- vector("list", pp)
    for (i_p in seq_len(pp)) {
      temp <- data_sim[[1]][[i_p]]
      for (i_k in 2:kk) {
        temp <- rbind(temp, data_sim[[i_k]][[i_p]])
      }
      data_sim_fdanova[[i_p]] <- temp
    }
    data_sim_fdanova <- lapply(data_sim_fdanova, t)

    gr_label_fanova <- rep(1:kk, n_vec)
    fmanova_gs_1 <- fmanova.ptbfr(data_sim_fdanova, gr_label_fanova, B = n_boot)
    fmanova_gs_2 <- fmanova.trp(data_sim_fdanova, gr_label_fanova, projection = "GAUSS", B = n_boot)
    fmanova_gs_3 <- fmanova.trp(data_sim_fdanova, gr_label_fanova, projection = "BM", B = n_boot)
    
    data_sim_fdanova_1_2 <- lapply(data_sim_fdanova, function(x) x[, gr_label_fanova %in% c(1, 2)])
    data_sim_fdanova_1_3 <- lapply(data_sim_fdanova, function(x) x[, gr_label_fanova %in% c(1, 3)])
    data_sim_fdanova_1_4 <- lapply(data_sim_fdanova, function(x) x[, gr_label_fanova %in% c(1, 4)])
    data_sim_fdanova_2_3 <- lapply(data_sim_fdanova, function(x) x[, gr_label_fanova %in% c(2, 3)])
    data_sim_fdanova_2_4 <- lapply(data_sim_fdanova, function(x) x[, gr_label_fanova %in% c(2, 4)])
    data_sim_fdanova_3_4 <- lapply(data_sim_fdanova, function(x) x[, gr_label_fanova %in% c(3, 4)])
    
    fmanova_gs_1_1_2 <- fmanova.ptbfr(data_sim_fdanova_1_2, gr_label_fanova[gr_label_fanova %in% c(1, 2)], B = n_boot)
    fmanova_gs_1_1_3 <- fmanova.ptbfr(data_sim_fdanova_1_3, gr_label_fanova[gr_label_fanova %in% c(1, 3)], B = n_boot)
    fmanova_gs_1_1_4 <- fmanova.ptbfr(data_sim_fdanova_1_4, gr_label_fanova[gr_label_fanova %in% c(1, 4)], B = n_boot)
    fmanova_gs_1_2_3 <- fmanova.ptbfr(data_sim_fdanova_2_3, gr_label_fanova[gr_label_fanova %in% c(2, 3)], B = n_boot)
    fmanova_gs_1_2_4 <- fmanova.ptbfr(data_sim_fdanova_2_4, gr_label_fanova[gr_label_fanova %in% c(2, 4)], B = n_boot)
    fmanova_gs_1_3_4 <- fmanova.ptbfr(data_sim_fdanova_3_4, gr_label_fanova[gr_label_fanova %in% c(3, 4)], B = n_boot)
    
    fmanova_gs_1_adj <- p.adjust(c(fmanova_gs_1_1_2$pvalueW, fmanova_gs_1_1_3$pvalueW,
                                   fmanova_gs_1_1_4$pvalueW, fmanova_gs_1_2_3$pvalueW,
                                   fmanova_gs_1_2_4$pvalueW, fmanova_gs_1_3_4$pvalueW), method = "bonferroni")
    
    fmanova_gs_2_1_2 <- fmanova.trp(data_sim_fdanova_1_2, gr_label_fanova[gr_label_fanova %in% c(1, 2)], projection = "GAUSS", B = n_boot)
    fmanova_gs_2_1_3 <- fmanova.trp(data_sim_fdanova_1_3, gr_label_fanova[gr_label_fanova %in% c(1, 3)], projection = "GAUSS", B = n_boot)
    fmanova_gs_2_1_4 <- fmanova.trp(data_sim_fdanova_1_4, gr_label_fanova[gr_label_fanova %in% c(1, 4)], projection = "GAUSS", B = n_boot)
    fmanova_gs_2_2_3 <- fmanova.trp(data_sim_fdanova_2_3, gr_label_fanova[gr_label_fanova %in% c(2, 3)], projection = "GAUSS", B = n_boot)
    fmanova_gs_2_2_4 <- fmanova.trp(data_sim_fdanova_2_4, gr_label_fanova[gr_label_fanova %in% c(2, 4)], projection = "GAUSS", B = n_boot)
    fmanova_gs_2_3_4 <- fmanova.trp(data_sim_fdanova_3_4, gr_label_fanova[gr_label_fanova %in% c(3, 4)], projection = "GAUSS", B = n_boot)
    
    fmanova_gs_2_adj <- p.adjust(c(fmanova_gs_2_1_2$pvalues[1, 1], fmanova_gs_2_1_3$pvalues[1, 1],
                                   fmanova_gs_2_1_4$pvalues[1, 1], fmanova_gs_2_2_3$pvalues[1, 1],
                                   fmanova_gs_2_2_4$pvalues[1, 1], fmanova_gs_2_3_4$pvalues[1, 1]), method = "bonferroni")
    
    fmanova_gs_3_1_2 <- fmanova.trp(data_sim_fdanova_1_2, gr_label_fanova[gr_label_fanova %in% c(1, 2)], projection = "BM", B = n_boot)
    fmanova_gs_3_1_3 <- fmanova.trp(data_sim_fdanova_1_3, gr_label_fanova[gr_label_fanova %in% c(1, 3)], projection = "BM", B = n_boot)
    fmanova_gs_3_1_4 <- fmanova.trp(data_sim_fdanova_1_4, gr_label_fanova[gr_label_fanova %in% c(1, 4)], projection = "BM", B = n_boot)
    fmanova_gs_3_2_3 <- fmanova.trp(data_sim_fdanova_2_3, gr_label_fanova[gr_label_fanova %in% c(2, 3)], projection = "BM", B = n_boot)
    fmanova_gs_3_2_4 <- fmanova.trp(data_sim_fdanova_2_4, gr_label_fanova[gr_label_fanova %in% c(2, 4)], projection = "BM", B = n_boot)
    fmanova_gs_3_3_4 <- fmanova.trp(data_sim_fdanova_3_4, gr_label_fanova[gr_label_fanova %in% c(3, 4)], projection = "BM", B = n_boot)
    
    fmanova_gs_3_adj <- p.adjust(c(fmanova_gs_3_1_2$pvalues[1, 1], fmanova_gs_3_1_3$pvalues[1, 1],
                                   fmanova_gs_3_1_4$pvalues[1, 1], fmanova_gs_3_2_3$pvalues[1, 1],
                                   fmanova_gs_3_2_4$pvalues[1, 1], fmanova_gs_3_3_4$pvalues[1, 1]), method = "bonferroni")
    
    # Zhu et al. (2024) and Zhu (2024)
    data_set_zhu <- vector("list", length(data_sim))
    for (i_zhu in seq_len(length(data_sim))) {
      data_set_zhu[[i_zhu]] <- array(NA, dim = c(length(data_sim[[1]]), ncol(data_sim[[1]][[1]]), nrow(data_sim[[i_zhu]][[1]])))
      for (j_zhu in seq_len(length(data_sim[[1]]))) {
        data_set_zhu[[i_zhu]][j_zhu, , ] <- t(data_sim[[i_zhu]][[j_zhu]])
      }
    }
    
    # Zhu et al. (2024)
    result_ZNB <- mfanovaGPFRcpp(y = data_set_zhu, tt, 
                                 n = sapply(data_set_zhu, function(x) dim(x)[3]), 
                                 p = dim(data_set_zhu[[1]])[1])
    result_ZNB_1_2 <- mfanovaGPFRcpp(y = data_set_zhu[c(1, 2)], tt, 
                                     n = sapply(data_set_zhu[c(1, 2)], function(x) dim(x)[3]), 
                                     p = dim(data_set_zhu[[1]])[1])
    result_ZNB_1_3 <- mfanovaGPFRcpp(y = data_set_zhu[c(1, 3)], tt, 
                                     n = sapply(data_set_zhu[c(1, 3)], function(x) dim(x)[3]), 
                                     p = dim(data_set_zhu[[1]])[1])
    result_ZNB_1_4 <- mfanovaGPFRcpp(y = data_set_zhu[c(1, 4)], tt, 
                                     n = sapply(data_set_zhu[c(1, 4)], function(x) dim(x)[3]), 
                                     p = dim(data_set_zhu[[1]])[1])
    result_ZNB_2_3 <- mfanovaGPFRcpp(y = data_set_zhu[c(2, 3)], tt, 
                                     n = sapply(data_set_zhu[c(2, 3)], function(x) dim(x)[3]), 
                                     p = dim(data_set_zhu[[1]])[1])
    result_ZNB_2_4 <- mfanovaGPFRcpp(y = data_set_zhu[c(2, 4)], tt, 
                                     n = sapply(data_set_zhu[c(2, 4)], function(x) dim(x)[3]), 
                                     p = dim(data_set_zhu[[1]])[1])
    result_ZNB_3_4 <- mfanovaGPFRcpp(y = data_set_zhu[c(3, 4)], tt, 
                                     n = sapply(data_set_zhu[c(3, 4)], function(x) dim(x)[3]), 
                                     p = dim(data_set_zhu[[1]])[1])
    result_ZNB_1 <- p.adjust(c(result_ZNB_1_2[1], result_ZNB_1_3[1], result_ZNB_1_4[1],
                               result_ZNB_2_3[1], result_ZNB_2_4[1], result_ZNB_3_4[1]), method = "bonferroni")
    result_ZNB_2 <- p.adjust(c(result_ZNB_1_2[2], result_ZNB_1_3[2], result_ZNB_1_4[2],
                               result_ZNB_2_3[2], result_ZNB_2_4[2], result_ZNB_3_4[2]), method = "bonferroni")
    
    # Zhu (2024)
    kk <- length(data_set_zhu)
    G <- cbind(diag(kk - 1), rep(-1, kk - 1))
    result_Z <- GLHT3cRcpp(y = data_set_zhu, G, 
                           t = tt, 
                           n = sapply(data_set_zhu, function(x) dim(x)[3]), 
                           p = dim(data_set_zhu[[1]])[1])
    G_1_2 <- matrix(c(1, -1, 0, 0), nrow = 1)
    result_Z_1_2 <- GLHT3cRcpp(y = data_set_zhu, G_1_2, 
                               t = tt, 
                               n = sapply(data_set_zhu, function(x) dim(x)[3]), 
                               p = dim(data_set_zhu[[1]])[1])
    G_1_3 <- matrix(c(1, 0, -1, 0), nrow = 1)
    result_Z_1_3 <- GLHT3cRcpp(y = data_set_zhu, G_1_3, 
                               t = tt, 
                               n = sapply(data_set_zhu, function(x) dim(x)[3]), 
                               p = dim(data_set_zhu[[1]])[1])
    G_1_4 <- matrix(c(1, 0, 0, -1), nrow = 1)
    result_Z_1_4 <- GLHT3cRcpp(y = data_set_zhu, G_1_4, 
                               t = tt,
                               n = sapply(data_set_zhu, function(x) dim(x)[3]),
                               p = dim(data_set_zhu[[1]])[1])
    G_2_3 <- matrix(c(0, 1, -1, 0), nrow = 1)
    result_Z_2_3 <- GLHT3cRcpp(y = data_set_zhu, G_2_3, 
                               t = tt, 
                               n = sapply(data_set_zhu, function(x) dim(x)[3]), 
                               p = dim(data_set_zhu[[1]])[1])
    G_2_4 <- matrix(c(0, 1, 0, -1), nrow = 1)
    result_Z_2_4 <- GLHT3cRcpp(y = data_set_zhu, G_2_4, 
                               t = tt, 
                               n = sapply(data_set_zhu, function(x) dim(x)[3]), 
                               p = dim(data_set_zhu[[1]])[1])
    G_3_4 <- matrix(c(0, 0, 1, -1), nrow = 1)
    result_Z_3_4 <- GLHT3cRcpp(y = data_set_zhu, G_3_4, 
                               t = tt, 
                               n = sapply(data_set_zhu, function(x) dim(x)[3]), 
                               p = dim(data_set_zhu[[1]])[1])
    
    result_Z_1 <- p.adjust(c(result_Z_1_2[1], result_Z_1_3[1], result_Z_1_4[1],
                             result_Z_2_3[1], result_Z_2_4[1], result_Z_3_4[1]), method = "bonferroni")
    
    # new tests
    result_blocks_contrasts <- gmtFD::gmtFD(data_sim, h_tukey_m, blocks_contrasts, n_boot = n_boot)
    
    c(fmanova_gs_1$pvalueW, fmanova_gs_1$pvalueLH, fmanova_gs_1$pvalueP, fmanova_gs_1$pvalueR, fmanova_gs_1_adj,
      fmanova_gs_2$pvalues[, 1], fmanova_gs_2_adj, 
      fmanova_gs_3$pvalues[, 1], fmanova_gs_3_adj,
      result_ZNB[1], result_ZNB_1,
      result_ZNB[2], result_ZNB_2,
      result_Z[1], result_Z_1,
      result_blocks_contrasts$res_global[c(2, 4)][1, 1], result_blocks_contrasts$res_global[c(2, 4)][1, 2],
      result_blocks_contrasts$res_multi$gph_pval, result_blocks_contrasts$res_multi$mgph_pval,
      result_blocks_contrasts$res_global[c(2, 4)][2, 1], result_blocks_contrasts$res_global[c(2, 4)][2, 2],
      result_blocks_contrasts$res_multi$sph_pval, result_blocks_contrasts$res_multi$msph_pval)
  }

(time_2 <- Sys.time() - time_1)

if (delta == 0) {
  # FWER
  # W, Wg, Wb post hoc with Bonferroni
  fwer_W <- 100 * c(mean(apply(results_mat[, 5:10] <= alpha, 1, any)),
                    mean(apply(results_mat[, 15:20] <= alpha, 1, any)),
                    mean(apply(results_mat[, 25:30] <= alpha, 1, any)))
  # ZN post hoc with Bonferroni
  fwer_ZN <- 100 * mean(apply(results_mat[, 32:37] <= alpha, 1, any))
  # ZB post hoc with Bonferroni
  fwer_ZB <- 100 * mean(apply(results_mat[, 39:44] <= alpha, 1, any))
  # Z post hoc with Bonferroni
  fwer_Z <- 100 * mean(apply(results_mat[, 46:51] <= alpha, 1, any))
  
  # GPH post hoc with Bonferroni, mGPH post hoc, SPH post hoc with Bonferroni, mSPH post hoc
  fwer_new_tests <- 100 * c(mean(apply(results_mat[, 54:59] <= alpha, 1, any)),
                            mean(apply(results_mat[, 60:65] <= alpha, 1, any)),
                            mean(apply(results_mat[, 68:73] <= alpha, 1, any)),
                            mean(apply(results_mat[, 74:79] <= alpha, 1, any)))
}

res_temp <- 100 * colMeans(results_mat < alpha)

parallel::stopCluster(cl)

# testing global hypothesis

# W, LH, P, R
print(res_temp[1:4])
# Wg, LHg, Pg, Rg
print(res_temp[11:14])
# Wb, LHb, Pb, Rb
print(res_temp[21:24])

# ZN
print(res_temp[31])
# ZB
print(res_temp[38])
# Z
print(res_temp[45])

# GPH, mGPH
print(res_temp[52:53])
# SPH, mSPH
print(res_temp[66:67])

# post hoc testing

# W post hoc with Bonferroni
print(res_temp[5:10])
# Wg post hoc with Bonferroni
print(res_temp[15:20])
# Wb post hoc with Bonferroni
print(res_temp[25:30])

# ZN post hoc with Bonferroni
print(res_temp[32:37])
# ZB  post hoc with Bonferroni
print(res_temp[39:44])
# Z post hoc with Bonferroni 
print(res_temp[46:51])

# GPH post hoc with Bonferroni
print(res_temp[54:59])
# mGPH post hoc
print(res_temp[60:65])
# SPH post hoc with Bonferroni
print(res_temp[68:73])
# mSPH post hoc
print(res_temp[74:79])

if (delta == 0) {
  # FWER
  # W, Wg, Wb post hoc with Bonferroni
  print(fwer_W)
  
  # ZN post hoc with Bonferroni
  print(fwer_ZN)
  # ZB post hoc with Bonferroni
  print(fwer_ZB)
  # Z post hoc with Bonferroni
  print(fwer_Z)
  
  # GPH post hoc with Bonferroni
  print(fwer_new_tests[1])
  # mGPH post hoc
  print(fwer_new_tests[2])
  # SPH post hoc with Bonferroni
  print(fwer_new_tests[3])
  # mSPH post hoc
  print(fwer_new_tests[4])
}


==> anc/02_simulation_model_2.R <==

kk <- 2
pp <- 2

# specify hyperparameters of simulation study

delta <- 0 # H0: delta = 0; H1: delta = 0.1, 0.2, 0.3, 0.4, 0.5 for rho = 0.1, 0.3, 0.5, 0.7, 0.9 respectively
distribution <- "normal" # normal, t.distr, chi
rho <- 0.1 # 0.1, 0.3, 0.5, 0.7, 0.9
n_vec <- c(20, 30) # c(20, 30), c(60, 90)

hh <- rep(1.5, kk) # rep(1.5, kk), c(1.5, 3.5), c(3.5, 1.5) for
                   # homoscedasticity, positive pairing, negative pairing respectively

AA <- matrix(c(1, 0, -1, 1), 2, 2)
ntp <- 50
tt <- seq(0, 1, length.out = ntp)
# mean functions
cc_1 <- c(1, 2.3, 3.4, 1.5)
cc_2 <- cc_1 + delta * (1:4 / sqrt(30))
mu_11 <- (sin(2 * pi * (tt^2)))^5
mu_12 <- cc_1[1] * 1 + cc_1[2] * tt + cc_1[3] * tt^2 + cc_1[4] * tt^3
mu_21 <- mu_11
mu_22 <- cc_2[1] * 1 + cc_2[2] * tt + cc_2[3] * tt^2 + cc_2[4] * tt^3
eta <- list(list(mu_11, mu_12), list(mu_21, mu_22))

h_tukey <- GFDmcv::contr_mat(kk, type = "Tukey")
h_tukey_m <- kronecker(h_tukey, diag(pp))
h <- h_tukey_m
blocks_contrasts <- rep(1:(nrow(h) / pp), each = pp)
num_hyp_gr_contr <- length(unique(blocks_contrasts))

qq <- 7
nr <- 1000
n_boot <- 1000
alpha <- 0.05

fdata_sim <- function(kk, n_vec, pp, tt, eta, hh, rho, AA, qq, distribution) {
  j <- length(tt)
  q0 <- (qq - 1) / 2
  
  Phi <- matrix(0, nrow = qq, ncol = j)
  Phi[1, ] <- 1
  for (i in seq(3, 2 * q0 + 1, by = 2)) {
    Phi[i, ] <- sqrt(2) * cos(2 * pi * tt * (i - 1) / 2)
  }
  for (i in seq(2, 2 * q0, by = 2)) {
    Phi[i, ] <- sqrt(2) * sin(2 * pi * tt * i / 2)
  }
  
  data_gen <- vector("list", kk)
  for (i_k in seq_len(kk)) {
    var_temp <- vector("list", pp)
    for (i_p in seq_len(pp)) {
      var_temp[[i_p]] <- matrix(NA, n_vec[i_k], j)
    }
    for (i_n in seq_len(n_vec[i_k])) {
      if (distribution == "normal") {
        v <- matrix(rnorm(pp * qq), nrow = pp) %*% diag(sqrt(hh[i_k]) * rho^((1:qq) / 2)) %*% Phi
      } else if (distribution == "t.distr") {
        v <- matrix(rt(pp * qq, df = 4) / sqrt(4 / 2), nrow = pp) %*% diag(sqrt(hh[i_k]) * rho^((1:qq) / 2)) %*% Phi
      } else if (distribution == "chi") {
        v <- matrix((rchisq(pp * qq, df = 4) - 4) / sqrt(8), nrow = pp) %*% diag(sqrt(hh[i_k]) * rho^((1:qq) / 2)) %*% Phi
      }
      ee <- AA %*% v
      for (i_p in seq_len(pp)) {
        var_temp[[i_p]][i_n, ] <- ee[i_p, ] + eta[[i_k]][[i_p]]
      }
    }
    data_gen[[i_k]] <- var_temp
  }
  return(data_gen)
}

time_1 <- Sys.time()

library(gmtFD)
library(MASS)
library(fda)
library(Rcpp)
library(iterators)
library(foreach)
library(doParallel)

nslaves <- parallel::detectCores()
cl <- parallel::makePSOCKcluster(nslaves)
doParallel::registerDoParallel(cl)

RNGkind(kind = "Mersenne-Twister", normal.kind = "Inversion")
results_mat <- foreach(i_nr = 1:nr, .combine = rbind, 
                       .packages = c("MASS", "fda", "Rcpp", "gmtFD"),
                       .noexport = c("rcpp_apply", "rcppGPLH", "rcppGLHT3c", 
                                     "rcppGLHT3cstat", "rcppGLHTBT")) %dopar% 
  {
    source("functions_qiu_chen_zhang_2021.R")
    source("functions_fdanova_functions.R")
    sourceCpp("GLHT4MFD.cpp")
    source("GLHT4MFD_RFUN.R")
    
    data_sim <- fdata_sim(kk, n_vec, pp, tt, eta, hh, rho, AA, qq, distribution)
    
    # Qiu et al. (2021)
    result_qiu <- qiu_chen_zhang_tests_cpp(data_sim)
    
    # GS tests
    data_sim_fdanova <- vector("list", pp)
    for (i_p in seq_len(pp)) {
      temp <- data_sim[[1]][[i_p]]
      for (i_k in 2:kk) {
        temp <- rbind(temp, data_sim[[i_k]][[i_p]])
      }
      data_sim_fdanova[[i_p]] <- temp
    }
    data_sim_fdanova <- lapply(data_sim_fdanova, t)
    gr_label_fanova <- rep(1:kk, n_vec)
    fmanova_gs_1 <- fmanova.ptbfr(data_sim_fdanova, gr_label_fanova)
    fmanova_gs_2 <- fmanova.trp(data_sim_fdanova, gr_label_fanova, projection = "GAUSS")
    fmanova_gs_3 <- fmanova.trp(data_sim_fdanova, gr_label_fanova, projection = "BM")
    
    # Zhu et al. (2024) and Zhu (2024)
    data_set_zhu <- vector("list", length(data_sim))
    for (i_zhu in seq_len(length(data_sim))) {
      data_set_zhu[[i_zhu]] <- array(NA, dim = c(length(data_sim[[1]]), ncol(data_sim[[1]][[1]]), nrow(data_sim[[i_zhu]][[1]])))
      for (j_zhu in seq_len(length(data_sim[[1]]))) {
        data_set_zhu[[i_zhu]][j_zhu, , ] <- t(data_sim[[i_zhu]][[j_zhu]])
      }
    }
    
    # Zhu et al. (2024)
    result_ZNB <- mfanovaGPFRcpp(y = data_set_zhu, tt, 
                                 n = sapply(data_set_zhu, function(x) dim(x)[3]), 
                                 p = dim(data_set_zhu[[1]])[1])
    
    # Zhu (2024)
    kk <- length(data_set_zhu)
    G <- cbind(diag(kk - 1), rep(-1, kk - 1))
    result_Z <- GLHT3cRcpp(y = data_set_zhu, G, t = tt, 
                           n = sapply(data_set_zhu, function(x) dim(x)[3]), 
                           p = dim(data_set_zhu[[1]])[1])
    
    # new tests
    result_blocks_contrasts <- gmtFD::gmtFD(data_sim, h_tukey_m, blocks_contrasts, n_boot = n_boot)
    
    c(result_qiu, 
      fmanova_gs_1$pvalueW, fmanova_gs_1$pvalueLH, fmanova_gs_1$pvalueP, fmanova_gs_1$pvalueR,
      fmanova_gs_2$pvalues[, 1], 
      fmanova_gs_3$pvalues[, 1],
      result_ZNB[1], 
      result_ZNB[2], 
      result_Z[1],
      result_blocks_contrasts$res_global[c(2, 4)][1, 1], result_blocks_contrasts$res_global[c(2, 4)][2, 1])
  }

(time_2 <- Sys.time() - time_1)

parallel::stopCluster(cl)

res_temp <- 100 * colMeans(results_mat < alpha)

# QI, QS
res_temp[1:2]
# W, LH, P, R
res_temp[3:6]
# Wg, LHg, Pg, Rg
res_temp[7:10]
# Wb, LHb, Pb, Rb
res_temp[11:14]
# ZN
res_temp[15]
# ZB
res_temp[16]
# Z
res_temp[17]
# GPH
res_temp[18]
# SPH
res_temp[19]


==> anc/03_real_data_example_data_preparation.R <==
# air pollution data set - preparing data set from pollution_us_2000_2016.csv
# Download the pollution_us_2000_2016.csv file from https://www.kaggle.com/datasets/sogun3/uspollution.
# The code may take some time.

library(fda)

# change directiory of pollution_us_2000_2016.csv file
setwd("~/Documents/Downloads")
# setwd("~/Pobrane")

data_set <- read.csv("pollution_us_2000_2016.csv")

dates <- strsplit(data_set$Date.Local, "-")
years <- rep(NA, length(dates))
for (i in seq_len(length(dates))) {
  years[i] <- dates[[i]][1]
}

# function for raw data preparing for given state, year, dates
data_state <- function(x, date_vec) {
  cities_states <- unique(paste(x$City, x$State, sep = "_"))
  cities <- sapply(strsplit(cities_states, "_"), function(y) y[1])
  states <- sapply(strsplit(cities_states, "_"), function(y) y[2])
  
  if (length(cities) != length(states)) {
    stop("different number of cities and states")
  }
  
  no2_mat <- matrix(NA, nrow = length(cities), ncol = length(date_vec))
  o3_mat <- matrix(NA, nrow = length(cities), ncol = length(date_vec))
  so2_mat <- matrix(NA, nrow = length(cities), ncol = length(date_vec))
  co_mat <- matrix(NA, nrow = length(cities), ncol = length(date_vec))
  for (i in seq_len(length(cities))) {
    temp_no2 <- x[x$City == cities[i] & x$State == states[i], c("Date.Local", "NO2.Mean")]
    temp_o3 <- x[x$City == cities[i] & x$State == states[i], c("Date.Local", "O3.Mean")]
    temp_so2 <- x[x$City == cities[i] & x$State == states[i], c("Date.Local", "SO2.Mean")]
    temp_co <- x[x$City == cities[i] & x$State == states[i], c("Date.Local", "CO.Mean")]
    for (j in seq_len(length(date_vec))) {
      if (any(temp_no2$Date.Local == date_vec[j])) {
        no2_mat[i, j] <- temp_no2[temp_no2$Date.Local == date_vec[j], ]$NO2.Mean[1]
      }
      if (any(temp_o3$Date.Local == date_vec[j])) {
        o3_mat[i, j] <- temp_o3[temp_o3$Date.Local == date_vec[j], ]$O3.Mean[1]
      }
      if (any(temp_so2$Date.Local == date_vec[j])) {
        so2_mat[i, j] <- temp_so2[temp_so2$Date.Local == date_vec[j], ]$SO2.Mean[1]
      }
      if (any(temp_co$Date.Local == date_vec[j])) {
        co_mat[i, j] <- temp_co[temp_co$Date.Local == date_vec[j], ]$CO.Mean[1]
      }
    }
  }
  return(list(no2_mat, o3_mat, so2_mat, co_mat, cities, states))
}

# function for representing the data in the B-spline basis
data_fd <- function(x, int, time, b_k) {
  fbasis2 <- create.bspline.basis(rangeval = int, b_k)
  no2_mat_fd <- matrix(NA, nrow = nrow(x[[1]]), ncol = ncol(x[[1]]))
  o3_mat_fd <- matrix(NA, nrow = nrow(x[[2]]), ncol = ncol(x[[2]]))
  so2_mat_fd <- matrix(NA, nrow = nrow(x[[3]]), ncol = ncol(x[[3]]))
  co_mat_fd <- matrix(NA, nrow = nrow(x[[4]]), ncol = ncol(x[[4]]))
  for (i in seq_len(nrow(x[[1]]))) {
    no2_mat_fd[i, ] <- eval.fd(time, smooth.basis(time[time[!is.na(x[[1]][i, ])]], 
                                                  x[[1]][i, !is.na(x[[1]][i, ])], fbasis2)$fd)
    o3_mat_fd[i, ] <- eval.fd(time, smooth.basis(time[time[!is.na(x[[2]][i, ])]],
                                                 x[[2]][i, !is.na(x[[2]][i, ])], fbasis2)$fd)
    so2_mat_fd[i, ] <- eval.fd(time, smooth.basis(time[time[!is.na(x[[3]][i, ])]],
                                                  x[[3]][i, !is.na(x[[3]][i, ])], fbasis2)$fd)
    co_mat_fd[i, ] <- eval.fd(time, smooth.basis(time[time[!is.na(x[[4]][i, ])]],
                                                 x[[4]][i, !is.na(x[[4]][i, ])], fbasis2)$fd)
  }
  return(list(no2_mat_fd, o3_mat_fd, so2_mat_fd, co_mat_fd))
}

# dates
start_date <- as.Date("2008-01-01")
end_date <- as.Date("2008-12-31")
date_vector <- seq(start_date, end_date, by = "1 day")

# Pennsylvania
data_set_2008_penns <- data_set[(years == "2008") & (data_set$State == "Pennsylvania") & (data_set$City != "Not in a city"), ]
wyn_penns <- data_state(data_set_2008_penns, date_vector)
i <- 1
apply(wyn_penns[[i]], 1, function(x) sum(is.na(x)))
# 189 170 164 202 152 156 156 176 156 154 168 151  14 154 156 152
apply(wyn_penns[[i]], 2, function(x) sum(is.na(x)))
# checking if for each variable the na values are in the same number
# sum(apply(wyn_penns[[1]], 1, function(x) sum(is.na(x))) == apply(wyn_penns[[2]], 1, function(x) sum(is.na(x))))
# sum(apply(wyn_penns[[1]], 1, function(x) sum(is.na(x))) == apply(wyn_penns[[3]], 1, function(x) sum(is.na(x))))
# sum(apply(wyn_penns[[1]], 1, function(x) sum(is.na(x))) == apply(wyn_penns[[4]], 1, function(x) sum(is.na(x))))
# sum(apply(wyn_penns[[2]], 1, function(x) sum(is.na(x))) == apply(wyn_penns[[3]], 1, function(x) sum(is.na(x))))
# sum(apply(wyn_penns[[2]], 1, function(x) sum(is.na(x))) == apply(wyn_penns[[4]], 1, function(x) sum(is.na(x))))
# sum(apply(wyn_penns[[3]], 1, function(x) sum(is.na(x))) == apply(wyn_penns[[4]], 1, function(x) sum(is.na(x))))
# sum(apply(wyn_penns[[1]], 2, function(x) sum(is.na(x))) == apply(wyn_penns[[2]], 2, function(x) sum(is.na(x))))
# sum(apply(wyn_penns[[1]], 2, function(x) sum(is.na(x))) == apply(wyn_penns[[3]], 2, function(x) sum(is.na(x))))
# sum(apply(wyn_penns[[1]], 2, function(x) sum(is.na(x))) == apply(wyn_penns[[4]], 2, function(x) sum(is.na(x))))
# sum(apply(wyn_penns[[2]], 2, function(x) sum(is.na(x))) == apply(wyn_penns[[3]], 2, function(x) sum(is.na(x))))
# sum(apply(wyn_penns[[2]], 2, function(x) sum(is.na(x))) == apply(wyn_penns[[4]], 2, function(x) sum(is.na(x))))
# sum(apply(wyn_penns[[3]], 2, function(x) sum(is.na(x))) == apply(wyn_penns[[4]], 2, function(x) sum(is.na(x))))
# We remove an observation with lange number of missing values for Pennsylvania:
wyn_penns_na <- list(wyn_penns[[1]][, apply(wyn_penns[[1]], 2, function(x) sum(is.na(x))) < 15],
                     wyn_penns[[2]][, apply(wyn_penns[[2]], 2, function(x) sum(is.na(x))) < 15],
                     wyn_penns[[3]][, apply(wyn_penns[[3]], 2, function(x) sum(is.na(x))) < 15],
                     wyn_penns[[4]][, apply(wyn_penns[[4]], 2, function(x) sum(is.na(x))) < 15])
wyn_na_fd_penns <- data_fd(wyn_penns_na, int = c(1, 215), time = 1:215, b_k = 20)
# Visual inspection to find an outlier:
par(mfrow = c(2, 2))
for (i in 1:4) {
  matplot(t(wyn_na_fd_penns[[i]]), type = "l", col = 1, lty = 1, main = i)
  lines(wyn_na_fd_penns[[i]][4, ], col = "red")
}
# We remove an outlier:
wyn_na_fd_penns[[1]] <- wyn_na_fd_penns[[1]][-4, ]
wyn_na_fd_penns[[2]] <- wyn_na_fd_penns[[2]][-4, ]
wyn_na_fd_penns[[3]] <- wyn_na_fd_penns[[3]][-4, ]
wyn_na_fd_penns[[4]] <- wyn_na_fd_penns[[4]][-4, ]
wyn_penns_cities <- wyn_penns[[5]]
wyn_penns_states <- wyn_penns[[6]]
wyn_penns_cities <- wyn_penns_cities[-4]
wyn_penns_states <- wyn_penns_states[-4]

# California
data_set_2008_california <- data_set[(years == "2008") & (data_set$State == "California") & (data_set$City != "Not in a city"), ]
wyn_california <- data_state(data_set_2008_california, date_vector)
# We remove an observation with lange number of missing values for Pennsylvania:
wyn_california_na <- list(wyn_california[[1]][, apply(wyn_penns[[1]], 2, function(x) sum(is.na(x))) < 15],
                          wyn_california[[2]][, apply(wyn_penns[[2]], 2, function(x) sum(is.na(x))) < 15],
                          wyn_california[[3]][, apply(wyn_penns[[3]], 2, function(x) sum(is.na(x))) < 15],
                          wyn_california[[4]][, apply(wyn_penns[[4]], 2, function(x) sum(is.na(x))) < 15])
wyn_na_fd_california <- data_fd(wyn_california_na, int = c(1, 215), time = 1:215, b_k = 20)
# Visual inspection to find an outlier:
par(mfrow = c(2, 2))
for (i in 1:4) {
  matplot(t(wyn_na_fd_california[[i]]), type = "l", col = 1, lty = 1, main = i)
  lines(wyn_na_fd_california[[i]][14, ], col = "red")
}
# We remove an outlier:
wyn_na_fd_california[[1]] <- wyn_na_fd_california[[1]][-14, ]
wyn_na_fd_california[[2]] <- wyn_na_fd_california[[2]][-14, ]
wyn_na_fd_california[[3]] <- wyn_na_fd_california[[3]][-14, ]
wyn_na_fd_california[[4]] <- wyn_na_fd_california[[4]][-14, ]
wyn_california_cities <- wyn_california[[5]]
wyn_california_states <- wyn_california[[6]]
wyn_california_cities <- wyn_california_cities[-14]
wyn_california_states <- wyn_california_states[-14]

# other states
data_set_2008_other <- data_set[(years == "2008") & (!(data_set$State %in% c("California", "Pennsylvania"))) & (data_set$City != "Not in a city"), ]
wyn_other <- data_state(data_set_2008_other, date_vector)
wyn_other_cities <- wyn_other[[5]]
wyn_other_states <- wyn_other[[6]]
# We remove an observation with lange number of missing values for Pennsylvania:
wyn_other_na <- list(wyn_other[[1]][, apply(wyn_penns[[1]], 2, function(x) sum(is.na(x))) < 15],
                     wyn_other[[2]][, apply(wyn_penns[[2]], 2, function(x) sum(is.na(x))) < 15],
                     wyn_other[[3]][, apply(wyn_penns[[3]], 2, function(x) sum(is.na(x))) < 15],
                     wyn_other[[4]][, apply(wyn_penns[[4]], 2, function(x) sum(is.na(x))) < 15])
# We remove an observation with lange number of missing values:
wyn_other_cities <- wyn_other_cities[apply(wyn_other_na[[1]], 1, function(x) sum(is.na(x))) < 30]
wyn_other_states <- wyn_other_states[apply(wyn_other_na[[1]], 1, function(x) sum(is.na(x))) < 30]
wyn_other_na <- list(wyn_other_na[[1]][apply(wyn_other_na[[1]], 1, function(x) sum(is.na(x))) < 30, ],
                     wyn_other_na[[2]][apply(wyn_other_na[[2]], 1, function(x) sum(is.na(x))) < 30, ],
                     wyn_other_na[[3]][apply(wyn_other_na[[3]], 1, function(x) sum(is.na(x))) < 30, ],
                     wyn_other_na[[4]][apply(wyn_other_na[[4]], 1, function(x) sum(is.na(x))) < 30, ])
wyn_na_fd_other <- data_fd(wyn_other_na, int = c(1, 215), time = 1:215, b_k = 20)
# Visual inspection to find an outlier:
par(mfrow = c(2, 2))
for (i in 1:4) {
  matplot(t(wyn_na_fd_other[[i]]), type = "l", col = 1, lty = 1, main = i)
  lines(wyn_na_fd_other[[i]][5, ], col = "red")
}
# We remove an outlier:
wyn_na_fd_other[[1]] <- wyn_na_fd_other[[1]][-5, ]
wyn_na_fd_other[[2]] <- wyn_na_fd_other[[2]][-5, ]
wyn_na_fd_other[[3]] <- wyn_na_fd_other[[3]][-5, ]
wyn_na_fd_other[[4]] <- wyn_na_fd_other[[4]][-5, ]
wyn_other_cities <- wyn_other_cities[-5]
wyn_other_states <- wyn_other_states[-5]

# all
save(wyn_penns, wyn_california, wyn_other, file = "air_pollution_data_all.RData")

# devision
east_states <- c("Maine", "Massachusetts", "New York", "Maryland", "Virginia", "North Carolina", "Florida")
central_states <- c("Arizona", "Texas", "Colorado", "Kansas", "Iowa", "Missouri", "Arkansas", "Louisiana", "Illinois")

# first 13 cities for California, all 15 for Pennsylvania, and first 20 for other states:
data_set_cpo <- list(list(wyn_na_fd_california[[1]][1:13, ],
                          wyn_na_fd_california[[2]][1:13, ],
                          wyn_na_fd_california[[4]][1:13, ]),
                     list(wyn_na_fd_penns[[1]],
                          wyn_na_fd_penns[[2]],
                          wyn_na_fd_penns[[4]]),
                     list(wyn_na_fd_other[[1]][wyn_other_states %in% east_states, ],
                          wyn_na_fd_other[[2]][wyn_other_states %in% east_states, ],
                          wyn_na_fd_other[[4]][wyn_other_states %in% east_states, ]),
                     list(wyn_na_fd_other[[1]][wyn_other_states %in% central_states, ],
                          wyn_na_fd_other[[2]][wyn_other_states %in% central_states, ],
                          wyn_na_fd_other[[4]][wyn_other_states %in% central_states, ]))
str(data_set_cpo)

cities_states_list <- list(list(wyn_california_cities[1:13], wyn_california_states[1:13]),
                           list(wyn_penns_cities, wyn_penns_states),
                           list(wyn_other_cities[wyn_other_states %in% east_states], wyn_other_states[wyn_other_states %in% east_states]),
                           list(wyn_other_cities[wyn_other_states %in% central_states], wyn_other_states[wyn_other_states %in% central_states]))
str(cities_states_list)

save(data_set_cpo, cities_states_list, file = "air_pollution_data.RData")


==> anc/04_real_data_example_testing.R <==
library(gmtFD)
library(fda)
library(lubridate)
library(ECF) # for covariance functions tests https://www.tandfonline.com/doi/suppl/10.1080/01621459.2018.1483827?scroll=top
library(Rcpp)
library(GFDmcv)

# data set
setwd("~/MEGA/NAUKA/FUNKCJONALNE/hetero_fmanova/article/sm_code")
load("air_pollution_data.RData")
str(data_set_cpo)
str(cities_states_list)

source("functions_fdanova_functions.R")
sourceCpp("GLHT4MFD.cpp")
source("GLHT4MFD_RFUN.R")

kk <- 4
pp <- 3
n_boot <- 1000

# figures for California, Pennsylvania, East states and Central states
start_date <- ymd("2008-03-31")
end_date <- ymd("2008-10-31")
leap_years_dates <- seq(start_date, end_date, by = "days")[leap_year(seq(start_date, end_date, by = "days"))]

points_x <- round(seq(1, 215, length.out = 5))
dates <- leap_years_dates[points_x]

# Figure 5 in the paper
library(ggplot2)
library(sf)
library(maps)
library(dplyr)
library(ggrepel)

usa <- st_as_sf(map("state", plot = FALSE, fill = TRUE))
usa$color <- c("gray", "#d62728", "#d62728", "#1f77b4", "#d62728", "gray", "gray", "gray",
               "#2ca02c", "gray", "gray", "#d62728", "gray", "#d62728", "#d62728", "gray",
               "#d62728", "#2ca02c", "#2ca02c", "#2ca02c", "gray", "gray", "gray", "#d62728",
               "gray", "gray", "gray", "gray", "gray", "gray",
               "#2ca02c", "#2ca02c", "gray", "gray", "gray", "gray", "#ff7f0e", "gray", 
               "gray", "gray", "gray", "#d62728", "gray", "gray", "#2ca02c", 
               "gray", "gray", "gray", "gray")
wsp <- data.frame(state = c("California", "Arizona", "Colorado", "Texas", "Kansas",
                            "Iowa", "Missouri", "Arkansas", "Louisiana", "Illinois",
                            "Florida", "North Carolina", "Virginia", "Maryland",
                            "Pennsylvania", "New York", "Massachusetts", "Maine"),
                  long = c(-119.35, -112, -106, -99, -99,
                           -93.5, -92.5, -92.5, -92.5, -89.5,
                           -81.5, -79, -79, -76.5,
                           -78, -76, -72, -69),
                  lat = c(37, 34.5, 39, 31, 38.5,
                          42, 38.5, 34.7, 31.7, 40,
                          28, 35.5, 37.5, 39,
                          40.9, 43, 42.3, 45.3))
ggplot(data = usa) +
  geom_sf(aes(fill = color), color = "gray") +
  scale_fill_identity() +  # Użyj kolorów dokładnie takich jak podane w 'color'
  theme_minimal() +
  labs(title = "Groups of states for air pollution data set") + 
  geom_text(data = wsp, aes(x = long, y = lat, label = state),
            size = 3, color = "black", fontface = "bold") +
  xlab("Longitude") +
  ylab("Latitude")

# Figure 6 in the paper
par(mfrow = c(kk, pp), mar = c(4, 4, 2, 1))
sample_names <- c("California", "Pennsylvania", "East states", "Central states")
variable_names <- c("N02", "O3", "CO")
y_limits <- list(c(0, 50), c(0, 0.06), c(0, 1.7))
for (i in seq_len(length(data_set_cpo))) {
  for (j in seq_len(pp)) {
    matplot(t(data_set_cpo[[i]][[j]]), type = "l", col = 1, lty = 1, 
            main = paste(sample_names[i]),
            ylim = y_limits[[j]], xlab = "Day", ylab = variable_names[j],
            xaxt = "n")
    axis(1, at = points_x, labels = format(dates, "%Y-%m-%d"))
  }
}

# Figure 7 in the paper
par(mfrow = c(pp, 1), mar = c(4, 4, 2, 1))
for (j in seq_len(length(data_set_cpo[[1]]))) {
  temp <- matrix(NA, kk, ncol(data_set_cpo[[1]][[1]]))
  for (i in seq_len(kk)) {
    temp[i, ] <- colMeans(data_set_cpo[[i]][[j]])
  }
  matplot(t(temp), type = "l", col = 1, lty = 1:kk, 
          # main = paste(variable_names[j]),
          xlab = "Day", ylab = variable_names[j],
          xaxt = "n")
  axis(1, at = points_x, labels = format(dates, "%Y-%m-%d"))
  if (j == 1) {
    legend("topleft", legend = sample_names,
           col = 1, lty = 1:kk)
  }
}

# Figure S.14 in the supplement
par(mfrow = c(kk, pp), mar = c(4, 4, 2, 1))
for (i in seq_len(length(data_set_cpo))) {
  for (j in seq_len(pp)) {
    matplot(colMeans(data_set_cpo[[i]][[j]]), type = "l", col = 1, lty = 1, 
            main = paste(sample_names[i]),
            ylim = y_limits[[j]], xlab = "Day", ylab = variable_names[j],
            xaxt = "n")
    axis(1, at = points_x, labels = format(dates, "%Y-%m-%d"))
  }
}

# covariance function tests as in Guo et al. (2019) for each variable separately
set.seed(123)
variable <- 1 # 1, 2, 3
datamx <- t(data_set_cpo[[1]][[variable]])
for (i_datamx in 2:kk) {
  datamx <- cbind(datamx, t(data_set_cpo[[i_datamx]][[variable]]))
}
sample_n <- sapply(data_set_cpo, function(x) nrow(x[[1]]))
PV_1 <- rcpparma_ECFL2maxRP(datamx, sample_n, n_boot, 0) # Tmax
PV_2 <- ECFFnaiveRcpp(datamx, sample_n, centered = 0) # GPFnv
PV_3 <- rcpparma_ECFFRP(datamx, sample_n, n_boot, 0) # GPFrp
PV_4 <- rcpparma_ECFFmaxRP(datamx, sample_n, n_boot, 0) # Fmax,rp
(temp_cov_fun <- c(PV_1, PV_2[2], PV_3, PV_4))
## 0.00100000 0.03754099 0.05500000 0.03200000
## 0.021000000 0.001245066 0.005000000 0.093000000
## 0.12200000 0.03503463 0.04400000 0.01400000

# sample covariance functions plots
# Figure S.15 in the supplement
siatka <- 30
par(mfrow = c(kk, pp))
for (i in seq_len(kk)) {
  for (j in seq_len(pp)) {
    temper <- t(data_set_cpo[[i]][[j]])
    fbasis <- create.fourier.basis(c(0, nrow(temper)), 65)
    temperfd <- smooth.basis(seq_len(nrow(temper)), temper, fbasis)
    tempercf <- var.fd(temperfd$fd)
    weektime <- seq(0, nrow(temper), length = siatka)
    tempercfval <- eval.bifd(weektime, weektime, tempercf)
    persp(weektime, weektime, tempercfval,
          theta = -45, phi = 25, r = 3, expand = 0.5,
          ticktype = 'detailed',
          xlab = "t",
          ylab = "t",
          zlab = "Variance", col = 'orchid2',
          main = paste(sample_names[i], variable_names[j]))
  }
}
par(mfrow = c(1, 1))

# testing

# testy GS2017
set.seed(123)
data_sim_fdanova <- vector("list", pp)
for (i_p in seq_len(pp)) {
  temp <- data_set_cpo[[1]][[i_p]]
  for (i_k in 2:kk) {
    temp <- rbind(temp, data_set_cpo[[i_k]][[i_p]])
  }
  data_sim_fdanova[[i_p]] <- temp
}
data_sim_fdanova <- lapply(data_sim_fdanova, t)
n_vec <- sapply(data_set_cpo, function(x) nrow(x[[1]]))
gr_label_fanova <- rep(1:kk, n_vec)

fmanova_gs_1 <- fmanova.ptbfr(data_sim_fdanova, gr_label_fanova, B = n_boot)
fmanova_gs_2 <- fmanova.trp(data_sim_fdanova, gr_label_fanova, projection = "GAUSS", B = n_boot)
fmanova_gs_3 <- fmanova.trp(data_sim_fdanova, gr_label_fanova, projection = "BM", B = n_boot)

data_sim_fdanova_1_2 <- lapply(data_sim_fdanova, function(x) x[, gr_label_fanova %in% c(1, 2)])
data_sim_fdanova_1_3 <- lapply(data_sim_fdanova, function(x) x[, gr_label_fanova %in% c(1, 3)])
data_sim_fdanova_1_4 <- lapply(data_sim_fdanova, function(x) x[, gr_label_fanova %in% c(1, 4)])
data_sim_fdanova_2_3 <- lapply(data_sim_fdanova, function(x) x[, gr_label_fanova %in% c(2, 3)])
data_sim_fdanova_2_4 <- lapply(data_sim_fdanova, function(x) x[, gr_label_fanova %in% c(2, 4)])
data_sim_fdanova_3_4 <- lapply(data_sim_fdanova, function(x) x[, gr_label_fanova %in% c(3, 4)])

fmanova_gs_1_1_2 <- fmanova.ptbfr(data_sim_fdanova_1_2, gr_label_fanova[gr_label_fanova %in% c(1, 2)], B = n_boot)
fmanova_gs_1_1_3 <- fmanova.ptbfr(data_sim_fdanova_1_3, gr_label_fanova[gr_label_fanova %in% c(1, 3)], B = n_boot)
fmanova_gs_1_1_4 <- fmanova.ptbfr(data_sim_fdanova_1_4, gr_label_fanova[gr_label_fanova %in% c(1, 4)], B = n_boot)
fmanova_gs_1_2_3 <- fmanova.ptbfr(data_sim_fdanova_2_3, gr_label_fanova[gr_label_fanova %in% c(2, 3)], B = n_boot)
fmanova_gs_1_2_4 <- fmanova.ptbfr(data_sim_fdanova_2_4, gr_label_fanova[gr_label_fanova %in% c(2, 4)], B = n_boot)
fmanova_gs_1_3_4 <- fmanova.ptbfr(data_sim_fdanova_3_4, gr_label_fanova[gr_label_fanova %in% c(3, 4)], B = n_boot)
fmanova_gs_1_adj <- p.adjust(c(fmanova_gs_1_1_2$pvalueW, fmanova_gs_1_1_3$pvalueW, fmanova_gs_1_1_4$pvalueW,
                               fmanova_gs_1_2_3$pvalueW, fmanova_gs_1_2_4$pvalueW, fmanova_gs_1_3_4$pvalueW), method = "bonferroni")

fmanova_gs_2_1_2 <- fmanova.trp(data_sim_fdanova_1_2, gr_label_fanova[gr_label_fanova %in% c(1, 2)], projection = "GAUSS", B = n_boot)
fmanova_gs_2_1_3 <- fmanova.trp(data_sim_fdanova_1_3, gr_label_fanova[gr_label_fanova %in% c(1, 3)], projection = "GAUSS", B = n_boot)
fmanova_gs_2_1_4 <- fmanova.trp(data_sim_fdanova_1_4, gr_label_fanova[gr_label_fanova %in% c(1, 4)], projection = "GAUSS", B = n_boot)
fmanova_gs_2_2_3 <- fmanova.trp(data_sim_fdanova_2_3, gr_label_fanova[gr_label_fanova %in% c(2, 3)], projection = "GAUSS", B = n_boot)
fmanova_gs_2_2_4 <- fmanova.trp(data_sim_fdanova_2_4, gr_label_fanova[gr_label_fanova %in% c(2, 4)], projection = "GAUSS", B = n_boot)
fmanova_gs_2_3_4 <- fmanova.trp(data_sim_fdanova_3_4, gr_label_fanova[gr_label_fanova %in% c(3, 4)], projection = "GAUSS", B = n_boot)
fmanova_gs_2_adj <- p.adjust(c(fmanova_gs_2_1_2$pvalues[1, 1], fmanova_gs_2_1_3$pvalues[1, 1], fmanova_gs_2_1_4$pvalues[1, 1],
                               fmanova_gs_2_2_3$pvalues[1, 1], fmanova_gs_2_2_4$pvalues[1, 1], fmanova_gs_2_3_4$pvalues[1, 1]), method = "bonferroni")

fmanova_gs_3_1_2 <- fmanova.trp(data_sim_fdanova_1_2, gr_label_fanova[gr_label_fanova %in% c(1, 2)], projection = "BM", B = n_boot)
fmanova_gs_3_1_3 <- fmanova.trp(data_sim_fdanova_1_3, gr_label_fanova[gr_label_fanova %in% c(1, 3)], projection = "BM", B = n_boot)
fmanova_gs_3_1_4 <- fmanova.trp(data_sim_fdanova_1_4, gr_label_fanova[gr_label_fanova %in% c(1, 4)], projection = "BM", B = n_boot)
fmanova_gs_3_2_3 <- fmanova.trp(data_sim_fdanova_2_3, gr_label_fanova[gr_label_fanova %in% c(2, 3)], projection = "BM", B = n_boot)
fmanova_gs_3_2_4 <- fmanova.trp(data_sim_fdanova_2_4, gr_label_fanova[gr_label_fanova %in% c(2, 4)], projection = "BM", B = n_boot)
fmanova_gs_3_3_4 <- fmanova.trp(data_sim_fdanova_3_4, gr_label_fanova[gr_label_fanova %in% c(3, 4)], projection = "BM", B = n_boot)
fmanova_gs_3_adj <- p.adjust(c(fmanova_gs_3_1_2$pvalues[1, 1], fmanova_gs_3_1_3$pvalues[1, 1], fmanova_gs_3_1_4$pvalues[1, 1], 
                               fmanova_gs_3_2_3$pvalues[1, 1], fmanova_gs_3_2_4$pvalues[1, 1], fmanova_gs_3_3_4$pvalues[1, 1]), method = "bonferroni")

# tests by Zhu et al. (2024) and Zhu (2024)
data_set <- data_set_cpo
data_set_zhu <- vector("list", length(data_set))
for (i_zhu in seq_len(length(data_set))) {
  data_set_zhu[[i_zhu]] <- array(NA, dim = c(length(data_set[[1]]), ncol(data_set[[1]][[1]]), nrow(data_set[[i_zhu]][[1]])))
  for (j_zhu in seq_len(length(data_set[[1]]))) {
    data_set_zhu[[i_zhu]][j_zhu, , ] <- t(data_set[[i_zhu]][[j_zhu]])
  }
}
tt <- seq(0, 1, length.out = dim(data_set_zhu[[1]])[2])

# Zhu et al. (2024)
result_ZNB <- mfanovaGPFRcpp(y = data_set_zhu, tt, 
                             n = sapply(data_set_zhu, function(x) dim(x)[3]), 
                             p = dim(data_set_zhu[[1]])[1])
result_ZNB_1_2 <- mfanovaGPFRcpp(y = data_set_zhu[c(1, 2)], tt, 
                                 n = sapply(data_set_zhu[c(1, 2)], function(x) dim(x)[3]), 
                                 p = dim(data_set_zhu[[1]])[1])
result_ZNB_1_3 <- mfanovaGPFRcpp(y = data_set_zhu[c(1, 3)], tt, 
                                 n = sapply(data_set_zhu[c(1, 3)], function(x) dim(x)[3]), 
                                 p = dim(data_set_zhu[[1]])[1])
result_ZNB_1_4 <- mfanovaGPFRcpp(y = data_set_zhu[c(1, 4)], tt, 
                                 n = sapply(data_set_zhu[c(1, 4)], function(x) dim(x)[3]), 
                                 p = dim(data_set_zhu[[1]])[1])
result_ZNB_2_3 <- mfanovaGPFRcpp(y = data_set_zhu[c(2, 3)], tt, 
                                 n = sapply(data_set_zhu[c(2, 3)], function(x) dim(x)[3]), 
                                 p = dim(data_set_zhu[[1]])[1])
result_ZNB_2_4 <- mfanovaGPFRcpp(y = data_set_zhu[c(2, 4)], tt, 
                                 n = sapply(data_set_zhu[c(2, 4)], function(x) dim(x)[3]), 
                                 p = dim(data_set_zhu[[1]])[1])
result_ZNB_3_4 <- mfanovaGPFRcpp(y = data_set_zhu[c(3, 4)], tt, 
                                 n = sapply(data_set_zhu[c(3, 4)], function(x) dim(x)[3]), 
                                 p = dim(data_set_zhu[[1]])[1])

result_ZNB_1 <- p.adjust(c(result_ZNB_1_2[1], result_ZNB_1_3[1], result_ZNB_1_4[1],
                           result_ZNB_2_3[1], result_ZNB_2_4[1], result_ZNB_3_4[1]), method = "bonferroni")
result_ZNB_2 <- p.adjust(c(result_ZNB_1_2[2], result_ZNB_1_3[2], result_ZNB_1_4[2],
                           result_ZNB_2_3[2], result_ZNB_2_4[2], result_ZNB_3_4[2]), method = "bonferroni")

# Zhu (2024)
kk <- length(data_set_zhu)
G <- cbind(diag(kk - 1), rep(-1, kk - 1))
result_Z <- GLHT3cRcpp(y = data_set_zhu, G, 
                       t = tt, 
                       n = sapply(data_set_zhu, function(x) dim(x)[3]), 
                       p = dim(data_set_zhu[[1]])[1])
G_1_2 <- matrix(c(1, -1, 0, 0), nrow = 1)
result_Z_1_2 <- GLHT3cRcpp(y = data_set_zhu, G_1_2, 
                           t = tt, 
                           n = sapply(data_set_zhu, function(x) dim(x)[3]), 
                           p = dim(data_set_zhu[[1]])[1])
G_1_3 <- matrix(c(1, 0, -1, 0), nrow = 1)
result_Z_1_3 <- GLHT3cRcpp(y = data_set_zhu, G_1_3, 
                           t = tt, 
                           n = sapply(data_set_zhu, function(x) dim(x)[3]), 
                           p = dim(data_set_zhu[[1]])[1])
G_1_4 <- matrix(c(1, 0, 0, -1), nrow = 1)
result_Z_1_4 <- GLHT3cRcpp(y = data_set_zhu, G_1_4, 
                           t = tt, 
                           n = sapply(data_set_zhu, function(x) dim(x)[3]), 
                           p = dim(data_set_zhu[[1]])[1])
G_2_3 <- matrix(c(0, 1, -1, 0), nrow = 1)
result_Z_2_3 <- GLHT3cRcpp(y = data_set_zhu, G_2_3, 
                           t = tt, 
                           n = sapply(data_set_zhu, function(x) dim(x)[3]), 
                           p = dim(data_set_zhu[[1]])[1])
G_2_4 <- matrix(c(0, 1, 0, -1), nrow = 1)
result_Z_2_4 <- GLHT3cRcpp(y = data_set_zhu, G_2_4, 
                           t = tt, 
                           n = sapply(data_set_zhu, function(x) dim(x)[3]), 
                           p = dim(data_set_zhu[[1]])[1])
G_3_4 <- matrix(c(0, 0, 1, -1), nrow = 1)
result_Z_3_4 <- GLHT3cRcpp(y = data_set_zhu, G_3_4, 
                           t = tt, 
                           n = sapply(data_set_zhu, function(x) dim(x)[3]), 
                           p = dim(data_set_zhu[[1]])[1])
result_Z_1 <- p.adjust(c(result_Z_1_2[1], result_Z_1_3[1], result_Z_1_4[1],
                         result_Z_2_3[1], result_Z_2_4[1], result_Z_3_4[1]), method = "bonferroni")

# new tests
h_tukey <- GFDmcv::contr_mat(kk, type = "Tukey")
h_tukey_m <- kronecker(h_tukey, diag(pp))
set.seed(123)
result <- gmtFD(data_set_cpo, h_tukey_m, rep(1:(nrow(h_tukey_m) / pp), each = pp), n_boot = n_boot)

# results for global testing

c(fmanova_gs_1$pvalueW, fmanova_gs_1$pvalueLH, fmanova_gs_1$pvalueP, fmanova_gs_1$pvalueR)
## 0.001 0.002 0.001 0.003
c(fmanova_gs_2$pvalues[, 1])
## 2.163691e-07 1.098393e-10 1.123199e-05 3.814837e-10
c(fmanova_gs_3$pvalues[, 1])
## 2.604707e-06 4.481288e-08 9.194796e-05 5.790136e-08

result_ZNB[1]
## 0.001016775
result_ZNB[2]
## 5.663036e-05
result_Z[1]
## 0.001807466

result$res_global
#     gsph_ts gph_pval mgsph_ts mgph_pval
# 1 7017.3731    0.004 1.633556         0
# 2  192.6318    0.000 4.950752         0

# results for post hoc testing

fmanova_gs_1_adj
## 0.006 0.894 0.456 1.000 0.006 1.000
fmanova_gs_2_adj
## 1.326169e-08 6.744394e-03 2.393093e-03 1.000000e+00 4.701296e-05 2.243164e-02
fmanova_gs_3_adj
## 1.519029e-06 1.964941e-01 7.567235e-01 1.000000e+00 2.150954e-07 8.784253e-01

result_ZNB_1
## 8.509804e-04 5.518287e-01 5.238471e-01 1.000000e+00 2.284197e-05 1.000000e+00
result_ZNB_2
## 5.986130e-05 3.564307e-01 3.479529e-01 1.000000e+00 5.072576e-07 7.504922e-01
result_Z_1
## 0.0014389193 0.2753482817 0.4441693231 1.0000000000 0.0001096185 0.6311140980

result$res_multi
#      gph_ts    sph_ts   gph_cv   sph_cv gph_pval sph_pval  mgph_cv
# 1 3455.4358  59.08861 2592.019 27.64347    0.012    0.000 2560.726
# 2 1544.3149  33.38054 3046.540 32.97109    0.576    0.054 2985.866
# 3 1343.5345  29.78355 2708.988 29.51976    0.750    0.048 2650.839
# 4  696.2558  13.75466 3415.901 40.36186    1.000    1.000 3304.714
# 5 3752.9914 141.17476 2324.994 28.52531    0.000    0.000 2297.436
# 6 1206.7639  80.45276 3091.789 39.85366    1.000    0.000 3036.947
#    msph_cv mgph_pval msph_pval
# 1 27.36431     0.011     0.000
# 2 31.89004     0.330     0.045
# 3 29.15398     0.409     0.041
# 4 39.53465     0.919     0.716
# 5 28.51582     0.000     0.000
# 6 39.43315     0.615     0.000


==> anc/05_real_data_example_simulation.R <==

library(gmtFD)
library(MASS)
library(fda)
library(Rcpp)
library(mvtnorm)
library(iterators)
library(foreach)
library(doParallel)

property <- "size" # "size", "power"

distribution <- "normal"

load("air_pollution_data.RData")

mean_cov_m_cpp_rde <- function(x) {
  kk <- length(x)
  pp <- length(x[[1]])
  for (i in 2:kk) {
    if (pp != length(x[[i]])) stop("check the dimensions of functional data in different groups")
  }
  ntp <- ncol(x[[1]][[1]])
  for (i in seq_len(kk)) {
    for (j in seq_len(pp)) {
      if (ntp != ncol(x[[i]][[j]])) stop("check the number of design time points of functional data in different groups and dimensions")
    }
  }
  n_vec <- numeric(kk)
  for (i in seq_len(kk)) n_vec[i] <- nrow(x[[i]][[1]])
  for (i in seq_len(kk)) {
    for (j in seq_len(pp)) {
      if (n_vec[i] != nrow(x[[i]][[j]])) stop("check the number of observations of functional data in different groups")
    }
  }
  nn <- sum(n_vec)
  # sample vectors of mean functions
  gr_means <- vector("list", kk)
  for (i in seq_len(kk)) {
    mean_temp <- matrix(0, pp, ntp)
    for (j in 1:pp) {
      mean_temp[j, ] <- colMeans(x[[i]][[j]])
    }
    gr_means[[i]] <- mean_temp
  }
  
  temp_cpp_2 <- gmtFD:::gr_cov_cpp(x, gr_means, kk, pp, ntp, n_vec)
  
  return(list(nn = nn, ntp = ntp, kk = kk, n_vec = n_vec, pp = pp,
              gr_means = gr_means, gr_cov = temp_cpp_2))
}

# mean and covariance functions for given data set
mean_cov_rde <- mean_cov_m_cpp_rde(data_set_cpo)
n_vec <- mean_cov_rde$n_vec
ntp <- mean_cov_rde$ntp
kk <- mean_cov_rde$kk
pp <- mean_cov_rde$pp
tt <- seq(0, 1, length.out = ntp)
# mean functions for all data for size
mean_all_data <- matrix(NA, pp, ntp)
for (j in seq_len(pp)) {
  temp <- data_set_cpo[[1]][[j]]
  for (i in 2:kk) {
    temp <- rbind(temp, data_set_cpo[[i]][[j]])
  }
  mean_all_data[j, ] <- colMeans(temp)
}

h_tukey <- GFDmcv::contr_mat(kk, type = "Tukey")
h_tukey_m <- kronecker(h_tukey, diag(pp))
h <- h_tukey_m
blocks_contrasts <- rep(1:(nrow(h) / pp), each = pp)

nr <- 1000
n_boot <- 1000
alpha <- 0.05

time_1 <- Sys.time()

nslaves <- parallel::detectCores()
cl <- parallel::makePSOCKcluster(nslaves)
doParallel::registerDoParallel(cl)

RNGkind(kind = "Mersenne-Twister", normal.kind = "Inversion")
results_mat <- foreach(i_nr = 1:nr, .combine = rbind, 
                       .packages = c("MASS", "fda", "Rcpp", "mvtnorm", "gmtFD"),
                       .noexport = c("rcpp_apply", "rcppGPLH", "rcppGLHT3c", 
                                     "rcppGLHT3cstat", "rcppGLHTBT")) %dopar% 
  {
    source("functions_fdanova_functions.R")
    sourceCpp("GLHT4MFD.cpp")
    source("GLHT4MFD_RFUN.R")
    
    if (distribution == "normal") {
      if (property == "size") {
        # generation of simulated data
        data_sim <- vector("list", kk)
        labels <- rep(1:pp, ntp)
        for (i_k in seq_len(kk)) {
          x_pb <- mvtnorm::rmvnorm(n_vec[i_k], numeric(ntp * pp), mean_cov_rde$gr_cov[[i_k]])
          for (i_x in seq_len(pp)) {
            data_sim[[i_k]][[i_x]] <- x_pb[, labels == i_x] + 
              matrix(mean_all_data[i_x, ], n_vec[i_k], ntp, byrow = TRUE)
          }
        }
      } else if (property == "power") {
        # generation of simulated data
        data_sim <- vector("list", kk)
        labels <- rep(1:pp, ntp)
        for (i_k in seq_len(kk)) {
          x_pb <- mvtnorm::rmvnorm(n_vec[i_k], numeric(ntp * pp), mean_cov_rde$gr_cov[[i_k]])
          for (i_x in seq_len(pp)) {
            data_sim[[i_k]][[i_x]] <- x_pb[, labels == i_x] + 
              matrix(mean_cov_rde$gr_means[[i_k]][i_x, ], n_vec[i_k], ntp, byrow = TRUE)
          }
        }
      }
    }
    
    # tests GS
    data_sim_fdanova <- vector("list", pp)
    for (i_p in seq_len(pp)) {
      temp <- data_sim[[1]][[i_p]]
      for (i_k in 2:kk) {
        temp <- rbind(temp, data_sim[[i_k]][[i_p]])
      }
      data_sim_fdanova[[i_p]] <- temp
    }
    data_sim_fdanova <- lapply(data_sim_fdanova, t)
    gr_label_fanova <- rep(1:kk, n_vec)
    fmanova_gs_1 <- fmanova.ptbfr(data_sim_fdanova, gr_label_fanova, B = n_boot)
    fmanova_gs_2 <- fmanova.trp(data_sim_fdanova, gr_label_fanova, projection = "GAUSS", B = n_boot)
    fmanova_gs_3 <- fmanova.trp(data_sim_fdanova, gr_label_fanova, projection = "BM", B = n_boot)
    
    data_sim_fdanova_1_2 <- lapply(data_sim_fdanova, function(x) x[, gr_label_fanova %in% c(1, 2)])
    data_sim_fdanova_1_3 <- lapply(data_sim_fdanova, function(x) x[, gr_label_fanova %in% c(1, 3)])
    data_sim_fdanova_1_4 <- lapply(data_sim_fdanova, function(x) x[, gr_label_fanova %in% c(1, 4)])
    data_sim_fdanova_2_3 <- lapply(data_sim_fdanova, function(x) x[, gr_label_fanova %in% c(2, 3)])
    data_sim_fdanova_2_4 <- lapply(data_sim_fdanova, function(x) x[, gr_label_fanova %in% c(2, 4)])
    data_sim_fdanova_3_4 <- lapply(data_sim_fdanova, function(x) x[, gr_label_fanova %in% c(3, 4)])
    
    fmanova_gs_1_1_2 <- fmanova.ptbfr(data_sim_fdanova_1_2, gr_label_fanova[gr_label_fanova %in% c(1, 2)], B = n_boot)
    fmanova_gs_1_1_3 <- fmanova.ptbfr(data_sim_fdanova_1_3, gr_label_fanova[gr_label_fanova %in% c(1, 3)], B = n_boot)
    fmanova_gs_1_1_4 <- fmanova.ptbfr(data_sim_fdanova_1_4, gr_label_fanova[gr_label_fanova %in% c(1, 4)], B = n_boot)
    fmanova_gs_1_2_3 <- fmanova.ptbfr(data_sim_fdanova_2_3, gr_label_fanova[gr_label_fanova %in% c(2, 3)], B = n_boot)
    fmanova_gs_1_2_4 <- fmanova.ptbfr(data_sim_fdanova_2_4, gr_label_fanova[gr_label_fanova %in% c(2, 4)], B = n_boot)
    fmanova_gs_1_3_4 <- fmanova.ptbfr(data_sim_fdanova_3_4, gr_label_fanova[gr_label_fanova %in% c(3, 4)], B = n_boot)
    
    fmanova_gs_1_adj <- p.adjust(c(fmanova_gs_1_1_2$pvalueW, fmanova_gs_1_1_3$pvalueW,
                                   fmanova_gs_1_1_4$pvalueW, fmanova_gs_1_2_3$pvalueW,
                                   fmanova_gs_1_2_4$pvalueW, fmanova_gs_1_3_4$pvalueW), method = "bonferroni")
    
    fmanova_gs_2_1_2 <- fmanova.trp(data_sim_fdanova_1_2, gr_label_fanova[gr_label_fanova %in% c(1, 2)], projection = "GAUSS", B = n_boot)
    fmanova_gs_2_1_3 <- fmanova.trp(data_sim_fdanova_1_3, gr_label_fanova[gr_label_fanova %in% c(1, 3)], projection = "GAUSS", B = n_boot)
    fmanova_gs_2_1_4 <- fmanova.trp(data_sim_fdanova_1_4, gr_label_fanova[gr_label_fanova %in% c(1, 4)], projection = "GAUSS", B = n_boot)
    fmanova_gs_2_2_3 <- fmanova.trp(data_sim_fdanova_2_3, gr_label_fanova[gr_label_fanova %in% c(2, 3)], projection = "GAUSS", B = n_boot)
    fmanova_gs_2_2_4 <- fmanova.trp(data_sim_fdanova_2_4, gr_label_fanova[gr_label_fanova %in% c(2, 4)], projection = "GAUSS", B = n_boot)
    fmanova_gs_2_3_4 <- fmanova.trp(data_sim_fdanova_3_4, gr_label_fanova[gr_label_fanova %in% c(3, 4)], projection = "GAUSS", B = n_boot)
    
    fmanova_gs_2_adj <- p.adjust(c(fmanova_gs_2_1_2$pvalues[1, 1], fmanova_gs_2_1_3$pvalues[1, 1],
                                   fmanova_gs_2_1_4$pvalues[1, 1], fmanova_gs_2_2_3$pvalues[1, 1],
                                   fmanova_gs_2_2_4$pvalues[1, 1], fmanova_gs_2_3_4$pvalues[1, 1]), method = "bonferroni")
    
    fmanova_gs_3_1_2 <- fmanova.trp(data_sim_fdanova_1_2, gr_label_fanova[gr_label_fanova %in% c(1, 2)], projection = "BM", B = n_boot)
    fmanova_gs_3_1_3 <- fmanova.trp(data_sim_fdanova_1_3, gr_label_fanova[gr_label_fanova %in% c(1, 3)], projection = "BM", B = n_boot)
    fmanova_gs_3_1_4 <- fmanova.trp(data_sim_fdanova_1_4, gr_label_fanova[gr_label_fanova %in% c(1, 4)], projection = "BM", B = n_boot)
    fmanova_gs_3_2_3 <- fmanova.trp(data_sim_fdanova_2_3, gr_label_fanova[gr_label_fanova %in% c(2, 3)], projection = "BM", B = n_boot)
    fmanova_gs_3_2_4 <- fmanova.trp(data_sim_fdanova_2_4, gr_label_fanova[gr_label_fanova %in% c(2, 4)], projection = "BM", B = n_boot)
    fmanova_gs_3_3_4 <- fmanova.trp(data_sim_fdanova_3_4, gr_label_fanova[gr_label_fanova %in% c(3, 4)], projection = "BM", B = n_boot)
    
    fmanova_gs_3_adj <- p.adjust(c(fmanova_gs_3_1_2$pvalues[1, 1], fmanova_gs_3_1_3$pvalues[1, 1],
                                   fmanova_gs_3_1_4$pvalues[1, 1], fmanova_gs_3_2_3$pvalues[1, 1],
                                   fmanova_gs_3_2_4$pvalues[1, 1], fmanova_gs_3_3_4$pvalues[1, 1]), method = "bonferroni")
    
    # Zhu et al. (2024) and Zhu (2024)
    data_set_zhu <- vector("list", length(data_sim))
    for (i_zhu in seq_len(length(data_sim))) {
      data_set_zhu[[i_zhu]] <- array(NA, dim = c(length(data_sim[[1]]), ncol(data_sim[[1]][[1]]), nrow(data_sim[[i_zhu]][[1]])))
      for (j_zhu in seq_len(length(data_sim[[1]]))) {
        data_set_zhu[[i_zhu]][j_zhu, , ] <- t(data_sim[[i_zhu]][[j_zhu]])
      }
    }
    
    # Zhu et al. (2024)
    result_ZNB <- mfanovaGPFRcpp(y = data_set_zhu, tt, 
                                 n = sapply(data_set_zhu, function(x) dim(x)[3]), 
                                 p = dim(data_set_zhu[[1]])[1])
    result_ZNB_1_2 <- mfanovaGPFRcpp(y = data_set_zhu[c(1, 2)], tt, 
                                     n = sapply(data_set_zhu[c(1, 2)], function(x) dim(x)[3]), 
                                     p = dim(data_set_zhu[[1]])[1])
    result_ZNB_1_3 <- mfanovaGPFRcpp(y = data_set_zhu[c(1, 3)], tt, 
                                     n = sapply(data_set_zhu[c(1, 3)], function(x) dim(x)[3]), 
                                     p = dim(data_set_zhu[[1]])[1])
    result_ZNB_1_4 <- mfanovaGPFRcpp(y = data_set_zhu[c(1, 4)], tt, 
                                     n = sapply(data_set_zhu[c(1, 4)], function(x) dim(x)[3]), 
                                     p = dim(data_set_zhu[[1]])[1])
    result_ZNB_2_3 <- mfanovaGPFRcpp(y = data_set_zhu[c(2, 3)], tt, 
                                     n = sapply(data_set_zhu[c(2, 3)], function(x) dim(x)[3]), 
                                     p = dim(data_set_zhu[[1]])[1])
    result_ZNB_2_4 <- mfanovaGPFRcpp(y = data_set_zhu[c(2, 4)], tt, 
                                     n = sapply(data_set_zhu[c(2, 4)], function(x) dim(x)[3]), 
                                     p = dim(data_set_zhu[[1]])[1])
    result_ZNB_3_4 <- mfanovaGPFRcpp(y = data_set_zhu[c(3, 4)], tt, 
                                     n = sapply(data_set_zhu[c(3, 4)], function(x) dim(x)[3]), 
                                     p = dim(data_set_zhu[[1]])[1])
    result_ZNB_1 <- p.adjust(c(result_ZNB_1_2[1], result_ZNB_1_3[1], result_ZNB_1_4[1],
                               result_ZNB_2_3[1], result_ZNB_2_4[1], result_ZNB_3_4[1]), method = "bonferroni")
    result_ZNB_2 <- p.adjust(c(result_ZNB_1_2[2], result_ZNB_1_3[2], result_ZNB_1_4[2],
                               result_ZNB_2_3[2], result_ZNB_2_4[2], result_ZNB_3_4[2]), method = "bonferroni")
    
    # Zhu (2024)
    G <- cbind(diag(kk - 1), rep(-1, kk - 1))
    result_Z <- GLHT3cRcpp(y = data_set_zhu, G, 
                           t = tt, 
                           n = sapply(data_set_zhu, function(x) dim(x)[3]), 
                           p = dim(data_set_zhu[[1]])[1])
    G_1_2 <- matrix(c(1, -1, 0, 0), nrow = 1)
    result_Z_1_2 <- GLHT3cRcpp(y = data_set_zhu, G_1_2, 
                               t = tt, 
                               n = sapply(data_set_zhu, function(x) dim(x)[3]), 
                               p = dim(data_set_zhu[[1]])[1])
    G_1_3 <- matrix(c(1, 0, -1, 0), nrow = 1)
    result_Z_1_3 <- GLHT3cRcpp(y = data_set_zhu, G_1_3, 
                               t = tt, 
                               n = sapply(data_set_zhu, function(x) dim(x)[3]), 
                               p = dim(data_set_zhu[[1]])[1])
    G_1_4 <- matrix(c(1, 0, 0, -1), nrow = 1)
    result_Z_1_4 <- GLHT3cRcpp(y = data_set_zhu, G_1_4, 
                               t = tt, 
                               n = sapply(data_set_zhu, function(x) dim(x)[3]), 
                               p = dim(data_set_zhu[[1]])[1])
    G_2_3 <- matrix(c(0, 1, -1, 0), nrow = 1)
    result_Z_2_3 <- GLHT3cRcpp(y = data_set_zhu, G_2_3, 
                               t = tt, 
                               n = sapply(data_set_zhu, function(x) dim(x)[3]), 
                               p = dim(data_set_zhu[[1]])[1])
    G_2_4 <- matrix(c(0, 1, 0, -1), nrow = 1)
    result_Z_2_4 <- GLHT3cRcpp(y = data_set_zhu, G_2_4, 
                               t = tt, 
                               n = sapply(data_set_zhu, function(x) dim(x)[3]), 
                               p = dim(data_set_zhu[[1]])[1])
    G_3_4 <- matrix(c(0, 0, 1, -1), nrow = 1)
    result_Z_3_4 <- GLHT3cRcpp(y = data_set_zhu, G_3_4, 
                               t = tt, 
                               n = sapply(data_set_zhu, function(x) dim(x)[3]), 
                               p = dim(data_set_zhu[[1]])[1])
    result_Z_1 <- p.adjust(c(result_Z_1_2[1], result_Z_1_3[1], result_Z_1_4[1],
                             result_Z_2_3[1], result_Z_2_4[1], result_Z_3_4[1]), method = "bonferroni")
    
    # new tests
    result_blocks_contrasts <- gmtFD::gmtFD(data_sim, h_tukey_m, blocks_contrasts, n_boot = n_boot)
    
    c(fmanova_gs_1$pvalueW, fmanova_gs_1$pvalueLH, fmanova_gs_1$pvalueP, fmanova_gs_1$pvalueR, fmanova_gs_1_adj,
      fmanova_gs_2$pvalues[, 1], fmanova_gs_2_adj, 
      fmanova_gs_3$pvalues[, 1], fmanova_gs_3_adj,
      result_ZNB[1], result_ZNB_1,
      result_ZNB[2], result_ZNB_2,
      result_Z[1], result_Z_1,
      result_blocks_contrasts$res_global[c(2, 4)][1, 1], result_blocks_contrasts$res_global[c(2, 4)][1, 2],
      result_blocks_contrasts$res_multi$gph_pval, result_blocks_contrasts$res_multi$mgph_pval,
      result_blocks_contrasts$res_global[c(2, 4)][2, 1], result_blocks_contrasts$res_global[c(2, 4)][2, 2],
      result_blocks_contrasts$res_multi$sph_pval, result_blocks_contrasts$res_multi$msph_pval)
  }

(time_2 <- Sys.time() - time_1)

if (property == "size") {
  # FWER
  # W, Wg, Wb post hoc with Bonferroni
  fwer_W <- 100 * c(mean(apply(results_mat[, 5:10] <= alpha, 1, any)),
                    mean(apply(results_mat[, 15:20] <= alpha, 1, any)),
                    mean(apply(results_mat[, 25:30] <= alpha, 1, any)))
  # ZN post hoc with Bonferroni
  fwer_ZN <- 100 * mean(apply(results_mat[, 32:37] <= alpha, 1, any))
  # ZB post hoc with Bonferroni
  fwer_ZB <- 100 * mean(apply(results_mat[, 39:44] <= alpha, 1, any))
  # Z post hoc with Bonferroni
  fwer_Z <- 100 * mean(apply(results_mat[, 46:51] <= alpha, 1, any))
  
  # GPH post hoc with Bonferroni, mGPH post hoc, SPH post hoc with Bonferroni, mSPH post hoc
  fwer_new_tests <- 100 * c(mean(apply(results_mat[, 54:59] <= alpha, 1, any)),
                            mean(apply(results_mat[, 60:65] <= alpha, 1, any)),
                            mean(apply(results_mat[, 68:73] <= alpha, 1, any)),
                            mean(apply(results_mat[, 74:79] <= alpha, 1, any)))
}

res_temp <- 100 * colMeans(results_mat < alpha)

parallel::stopCluster(cl)

# testing global hypothesis

# W, LH, P, R
print(res_temp[1:4])
# Wg, LHg, Pg, Rg
print(res_temp[11:14])
# Wb, LHb, Pb, Rb
print(res_temp[21:24])

# ZN
print(res_temp[31])
# ZB
print(res_temp[38])
# Z
print(res_temp[45])

# GPH, mGPH
print(res_temp[52:53])
# SPH, mSPH
print(res_temp[66:67])

# post hoc testing

# W post hoc with Bonferroni
print(res_temp[5:10])
# Wg post hoc with Bonferroni
print(res_temp[15:20])
# Wb post hoc with Bonferroni
print(res_temp[25:30])

# ZN post hoc with Bonferroni
print(res_temp[32:37])
# ZB  post hoc with Bonferroni
print(res_temp[39:44])
# Z post hoc with Bonferroni 
print(res_temp[46:51])

# GPH post hoc with Bonferroni
print(res_temp[54:59])
# mGPH post hoc
print(res_temp[60:65])
# SPH post hoc with Bonferroni
print(res_temp[68:73])
# mSPH post hoc
print(res_temp[74:79])

if (property == "size") {
  # FWER
  # W, Wg, Wb post hoc with Bonferroni
  print(fwer_W)
  
  # ZN post hoc with Bonferroni
  print(fwer_ZN)
  # ZB post hoc with Bonferroni
  print(fwer_ZB)
  # Z post hoc with Bonferroni
  print(fwer_Z)
  
  # GPH post hoc with Bonferroni
  print(fwer_new_tests[1])
  # mGPH post hoc
  print(fwer_new_tests[2])
  # SPH post hoc with Bonferroni
  print(fwer_new_tests[3])
  # mSPH post hoc
  print(fwer_new_tests[4])
}


==> anc/README.txt <==
README

Supplementary code to 

Multiple Comparison Procedures for Simultaneous Inference in Functional MANOVA

by Merle Munko, Marc Ditzhaus, Markus Pauly, and Łukasz Smaga

contains the following main R scripts:

- 01_simulation_model_1.R - the code for simulation studies in model 1 based on artificial data sets of Section 3.

- 02_simulation_model_2.R - the code for simulation studies in model 2 based on artificial data sets of Section 3.

- 03_real_data_example_data_preparation.R - the code for preparation of the data set used in Section 4.

- 04_real_data_example_testing.R - the code for real data example in Section 4.

- 05_real_data_example_simulation.R - the code for simulation studies based on a real data set of Section 4.

Additional R scripts:

- functions_fdanova_functions.R - the function for the tests by Górecki and Smaga (2017),

- functions_qiu_chen_zhang_2021.cpp and functions_qiu_chen_zhang_2021.R - the functions for the tests by Qiu et al. (2021).

Remark 1: For the code for tests by Zhu (2024) and Zhu et al. (2024), ask prof. Tianming Zhu. They should be in scripts GLHT4MFD.cpp and GLHT4MFD_RFUN.R.

Remark 2: The code may take some time, especially the code for simulations. It is suggested to use the supercomputer, as the calculations are parallelized.


==> anc/functions_fdanova_functions.R <==
fmanova.ptbfr = function(x = NULL, group.label, int, B = 1000,
                         parallel = FALSE, nslaves = NULL,
                         basis = c("Fourier", "b-spline", "own"),
                         own.basis, own.cross.prod.mat,
                         criterion = c("BIC", "eBIC", "AIC", "AICc", "NO"),
                         method = c("mode", "min", "max", "mean"),
                         minK = NULL, maxK = NULL, norder = 4, gamma.eBIC = 0.5){
  group.label0 = unique(group.label)
  l = length(group.label0)
  n.i = numeric(l)
  for(i in 1:l) n.i[i] = sum(group.label == group.label0[i])
  if(! is.logical(parallel)){ stop("argument parallel is not logical") }
  basis = match.arg(basis)
  if(B < 1){ stop("invalid number of permutations (B)") }
  criterion = match.arg(criterion)
  method = match.arg(method)
  if(any(is.na(group.label))){ stop("argument group.label can not contain NA values") }
  if((gamma.eBIC < 0)|(gamma.eBIC > 1)){ stop("argument gamma.eBIC must belong to [0,1]") }
  if(!parallel){
    parallel.method = "parallel.method0"
  }else{
    if(!("doParallel" %in% rownames(installed.packages()))){
      stop("Please install package 'doParallel'")
    }
    # require(foreach, quietly = TRUE)
    requireNamespace("foreach", quietly = TRUE)
    nlp = parallel::detectCores()
    if(is.null(nslaves)){
      if(nlp >= 2){
        nslaves = nlp
        parallel.method = "parallel.method1"
      }else{
        parallel.method = "parallel.method0"
      }
    }else{
      if(nlp >= 2){
        if(nslaves >= 2){
          nslaves = nslaves
        }else{
          nslaves = nlp
        }
        parallel.method = "parallel.method1"
      }else{
        parallel.method = "parallel.method0"
      }
    }
    if(parallel.method == "parallel.method1"){
      cl = parallel::makePSOCKcluster(nslaves)
      doParallel::registerDoParallel(cl)
    }
  }
  if(basis == "Fourier"){
    if(!("fda" %in% rownames(installed.packages()))){
      stop("Please install package 'fda'")
    }
    n = ncol(x[[1]])
    p = length(x)
    I = nrow(x[[1]])
    if(n != length(group.label)){ stop("the number of observations is not equal to the number of elements in vector of labels") }
    if(is.null(minK)){ minK = 3 }
    if(minK < 1){ stop("invalid argument minK") }
    if(is.null(maxK)){  if(I %% 2 == 1){ maxK = I - 2 }else{ maxK = I - 1 } }
    if(maxK < 1){ stop("invalid argument maxK") }
    if(I <= maxK){ if(I %% 2 == 1) maxK = I - 2 else maxK = I - 1 }
    if((maxK %% 2) == 0){ stop("the maximum number of basis functions (maxK) is even") }
    if(criterion != "NO"){
      if((minK %% 2) == 0){ stop("the minimum number of basis functions (minK) is even") }
      KK = numeric(p)
      if(missing(int)){
        for(j in 1:p){
          if(parallel.method == "parallel.method0"){
            v = matrix(0, nrow = n, ncol = length(seq(minK, maxK, 2)))
            for(i in seq(minK, maxK, 2)){
              fbasis = fda::create.fourier.basis(c(0, I), i)
              fdata = fda::smooth.basisPar(1:I, x[[j]], fbasis)
              v[, (i+2-minK)/2] = switch(criterion, "BIC" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + i*log(I),
                                         "eBIC" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + i*(log(I) + 2*gamma.eBIC*log(maxK)),
                                         "AIC" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + 2*i,
                                         "AICc" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + 2*i + (2 * i * (i + 1))/(n - i - 1))
            }
          }
          if(parallel.method == "parallel.method1"){
            v = foreach(i = seq(minK, maxK, 2), .combine = cbind) %dopar%
              {
                fbasis = fda::create.fourier.basis(c(0, I), i)
                fdata = fda::smooth.basisPar(1:I, x[[j]], fbasis)
                switch(criterion, "BIC" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + i*log(I),
                       "eBIC" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + i*(log(I) + 2*gamma.eBIC*log(maxK)),
                       "AIC" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + 2*i,
                       "AICc" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + 2*i + (2 * i * (i + 1))/(n - i - 1))
              }
          }
          K = numeric(n)
          for(jj in 1:n) K[jj] = 2*which(v[jj,] == min(v[jj,])) + minK - 2
          if(method == "mode"){
            temp = table(as.vector(K))
            KK[j] = min(as.numeric(names(temp)[temp == max(temp)]))
          }
          if(method == "min"){ KK[j] = min(K) }
          if(method == "max"){ KK[j] = max(K) }
          if(method == "mean"){ if(floor(mean(K)) %% 2 == 1){ KK[j] = floor(mean(K)) }else{ KK[j] = floor(mean(K))-1 } }
        }
      }else{
        if(length(int) != 2){ stop("argument int must be of length two") }
        for(j in 1:p){
          if(parallel.method == "parallel.method0"){
            v = matrix(0, nrow = n, ncol = length(seq(minK, maxK, 2)))
            for(i in seq(minK, maxK, 2)){
              fbasis = fda::create.fourier.basis(rangeval = c(int[1], int[2]), nbasis = i)
              fdata = fda::smooth.basisPar(seq(int[1], int[2], length = I), x[[j]], fbasis)
              v[, (i+2-minK)/2] = switch(criterion, "BIC" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + i*log(I),
                                         "eBIC" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + i*(log(I) + 2*gamma.eBIC*log(maxK)),
                                         "AIC" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + 2*i,
                                         "AICc" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + 2*i + (2 * i * (i + 1))/(n - i - 1))
            }
          }
          if(parallel.method == "parallel.method1"){
            v = foreach(i = seq(minK, maxK, 2), .combine = cbind) %dopar%
              {
                fbasis = fda::create.fourier.basis(rangeval = c(int[1], int[2]), nbasis = i)
                fdata = fda::smooth.basisPar(seq(int[1], int[2], length = I), x[[j]], fbasis)
                switch(criterion, "BIC" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + i*log(I),
                       "eBIC" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + i*(log(I) + 2*gamma.eBIC*log(maxK)),
                       "AIC" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + 2*i,
                       "AICc" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + 2*i + (2 * i * (i + 1))/(n - i - 1))
              }
          }
          K = numeric(n)
          for(jj in 1:n) K[jj] = 2*which(v[jj,] == min(v[jj,])) + minK - 2
          if(method == "mode"){
            temp = table(as.vector(K))
            KK[j] = min(as.numeric(names(temp)[temp == max(temp)]))
          }
          if(method == "min"){ KK[j] = min(K) }
          if(method == "max"){ KK[j] = max(K) }
          if(method == "mean"){ if(floor(mean(K)) %% 2 == 1){ KK[j] = floor(mean(K)) }else{ KK[j] = floor(mean(K))-1 } }
        }
      }
    }else{ KK = rep(maxK, p) }
    KM = max(KK)
    
    data.fd = vector("list", p)
    if(missing(int)){
      for(i in 1:p){
        fbasis = fda::create.fourier.basis(c(0, I), KK[i])
        data.fd[[i]] = t(fda::Data2fd(1:I, x[[i]], fbasis)$coefs)
      }
    }else{
      if(length(int) != 2){ stop("argument int must be of length two") }
      for(i in 1:p){
        fbasis = fda::create.fourier.basis(c(int[1], int[2]), KK[i])
        data.fd[[i]] = t(fda::Data2fd(seq(int[1], int[2], length = I), x[[i]], fbasis)$coefs)
      }
    }
    
    data.ALFA = vector("list", n)
    for(i in 1:l){
      temp = vector("list", n.i[i])
      for(j in 1:n.i[i]){
        temp[[j]] = matrix(rep(0, p*KM), nrow = p)
        for(h in 1:p) temp[[j]][h, 1:KK[h]] =
            data.fd[[h]][group.label == group.label0[i],][j,]
      }
      data.ALFA[group.label == group.label0[i]] = temp
    }
    
    AA = 0; BB = 0; CC = 0
    for(i in 1:l){
      z1 = data.ALFA[group.label == group.label0[i]]
      z2 = lapply(z1, t)
      BB1 = 0
      for(j1 in 1:n.i[i]){
        AA = AA + z1[[j1]] %*% z2[[j1]]
        for(j2 in 1:n.i[i]) BB1 = BB1 + z1[[j1]] %*% z2[[j2]]
        for(m in 1:l){
          z3 = lapply(data.ALFA[group.label == group.label0[m]], t)
          for(j3 in 1:n.i[m]) CC = CC + z1[[j1]] %*% z3[[j3]]
        }
      }
      BB = BB + BB1/n.i[i]
    }
    CC = CC/n
    Y = solve(AA - CC)
    W.0 = det(AA - BB)
    LH.0 = sum(diag((BB - CC) %*% solve(AA - BB)))
    P.0 = sum(diag((BB - CC) %*% Y))
    R.0 = max(Re(eigen((BB - CC) %*% solve(AA - BB))$values))
    
    W.P = numeric(B); LH.P = numeric(B); P.P = numeric(B); R.P = numeric(B)
    if(parallel.method == "parallel.method0"){
      for(jP in 1:B){
        BB = 0
        Perm = sample(1:n)
        for(i in 1:l){
          if(i == 1){ l1 = Perm[1:n.i[1]] }else{ l1 = Perm[(sum(n.i[1:(i-1)])+1):sum(n.i[1:i])] }
          z1 = data.ALFA[l1]
          z2 = lapply(z1, t)
          BB1 = 0
          for(j1 in 1:n.i[i]) for(j2 in 1:n.i[i]) BB1 = BB1 + z1[[j1]] %*% z2[[j2]]
          BB = BB + BB1/n.i[i]
        }
        W.P[jP] = det(AA - BB)
        LH.P[jP] = sum(diag((BB - CC) %*% solve(AA - BB)))
        P.P[jP] = sum(diag((BB - CC) %*% Y))
        R.P[jP] = max(Re(eigen((BB - CC) %*% solve(AA - BB))$values))
      }
      W = W.0/det(AA - CC); pvalue.W = mean(W.P <= W.0); LH = LH.0; pvalue.LH = mean(LH.P >= LH.0)
      P = P.0; pvalue.P = mean(P.P >= P.0); R = R.0; pvalue.R = mean(R.P >= R.0)
    }
    if(parallel.method == "parallel.method1"){
      rs.perm = foreach(jP = 1:B, .combine = rbind) %dopar%
        {
          BB = 0
          Perm = sample(1:n)
          for(i in 1:l){
            if(i == 1){ l1 = Perm[1:n.i[1]] }else{ l1 = Perm[(sum(n.i[1:(i-1)])+1):sum(n.i[1:i])] }
            z1 = data.ALFA[l1]
            z2 = lapply(z1, t)
            BB1 = 0
            for(j1 in 1:n.i[i]) for(j2 in 1:n.i[i]) BB1 = BB1 + z1[[j1]] %*% z2[[j2]]
            BB = BB + BB1/n.i[i]
          }
          c(det(AA-BB), sum(diag((BB - CC) %*% solve(AA - BB))),
            sum(diag((BB - CC) %*% Y)), max(Re(eigen((BB - CC) %*% solve(AA - BB))$values)))
        }
      W = W.0/det(AA - CC); pvalue.W = mean(rs.perm[,1] <= W.0); LH = LH.0; pvalue.LH = mean(rs.perm[,2] >= LH.0)
      P = P.0; pvalue.P = mean(rs.perm[,3] >= P.0); R = R.0; pvalue.R = mean(rs.perm[,4] >= R.0)
      parallel::stopCluster(cl)
    }
  }
  if(basis == "b-spline"){
    if(!("fda" %in% rownames(installed.packages()))){
      stop("Please install package 'fda'")
    }
    n = ncol(x[[1]])
    p = length(x)
    I = nrow(x[[1]])
    if(n != length(group.label)){ stop("the number of observations is not equal to the number of elements in vector of labels") }
    if(norder < 1){ stop("invalid argument norder") }
    if(is.null(minK)){ minK = norder }
    if(minK < 1){ stop("invalid argument minK") }
    if(minK < norder){ minK = norder }
    if(is.null(maxK)){ maxK = I }
    if(maxK < 1){ stop("invalid argument maxK") }
    if(I <= maxK){ maxK = I }
    if(criterion != "NO"){
      KK = numeric(p)
      mmm = minK:maxK
      if(missing(int)){
        for(j in 1:p){
          if(parallel.method == "parallel.method0"){
            v = matrix(0, nrow = n, ncol = length(mmm))
            for(i in 1:length(mmm)){
              fbasis = fda::create.bspline.basis(c(0, I), mmm[i], norder = norder)
              fdata = fda::smooth.basisPar(1:I, x[[j]], fbasis)
              v[, i] = switch(criterion, "BIC" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + mmm[i]*log(I),
                              "eBIC" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + mmm[i]*(log(I) + 2*gamma.eBIC*log(maxK)),
                              "AIC" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + 2*mmm[i],
                              "AICc" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + 2*mmm[i] + (2 * mmm[i] * (mmm[i] + 1))/(n - mmm[i] - 1))
            }
          }
          if(parallel.method == "parallel.method1"){
            v = foreach(i = 1:length(mmm), .combine = cbind) %dopar%
              {
                fbasis = fda::create.bspline.basis(c(0, I), mmm[i], norder = norder)
                fdata = fda::smooth.basisPar(1:I, x[[j]], fbasis)
                switch(criterion, "BIC" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + mmm[i]*log(I),
                       "eBIC" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + mmm[i]*(log(I) + 2*gamma.eBIC*log(maxK)),
                       "AIC" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + 2*mmm[i],
                       "AICc" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + 2*mmm[i] + (2 * mmm[i] * (mmm[i] + 1))/(n - mmm[i] - 1))
              }
          }
          K = numeric(n)
          for(jj in 1:n) K[jj] = mmm[which(v[jj,] == min(v[jj,]))]
          if(method == "mode"){
            temp = table(as.vector(K))
            KK[j] = min(as.numeric(names(temp)[temp == max(temp)]))
          }
          if(method == "min"){ KK[j] = min(K) }
          if(method == "max"){ KK[j] = max(K) }
          if(method == "mean"){ KK[j] = floor(mean(K)) }
        }
      }else{
        if(length(int) != 2){ stop("argument int must be of length two") }
        for(j in 1:p){
          if(parallel.method == "parallel.method0"){
            v = matrix(0, nrow = n, ncol = length(mmm))
            for(i in 1:length(mmm)){
              fbasis = fda::create.bspline.basis(rangeval = c(int[1], int[2]), nbasis = mmm[i], norder = norder)
              fdata = fda::smooth.basisPar(seq(int[1], int[2], length = I), x[[j]], fbasis)
              v[, i] = switch(criterion, "BIC" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + mmm[i]*log(I),
                              "eBIC" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + mmm[i]*(log(I) + 2*gamma.eBIC*log(maxK)),
                              "AIC" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + 2*mmm[i],
                              "AICc" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + 2*mmm[i] + (2 * mmm[i] * (mmm[i] + 1))/(n - mmm[i] - 1))
            }
          }
          if(parallel.method == "parallel.method1"){
            v = foreach(i = 1:length(mmm), .combine = cbind) %dopar%
              {
                fbasis = fda::create.bspline.basis(rangeval = c(int[1], int[2]), nbasis = mmm[i], norder = norder)
                fdata = fda::smooth.basisPar(seq(int[1], int[2], length = I), x[[j]], fbasis)
                switch(criterion, "BIC" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + mmm[i]*log(I),
                       "eBIC" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + mmm[i]*(log(I) + 2*gamma.eBIC*log(maxK)),
                       "AIC" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + 2*mmm[i],
                       "AICc" = I*log(I*(1-fdata$df/I)^2*fdata$gcv/I) + 2*mmm[i] + (2 * mmm[i] * (mmm[i] + 1))/(n - mmm[i] - 1))
              }
          }
          K = numeric(n)
          for(jj in 1:n) K[jj] = mmm[which(v[jj,] == min(v[jj,]))]
          if(method == "mode"){
            temp = table(as.vector(K))
            KK[j] = min(as.numeric(names(temp)[temp == max(temp)]))
          }
          if(method == "min"){ KK[j] = min(K) }
          if(method == "max"){ KK[j] = max(K) }
          if(method == "mean"){ KK[j] = floor(mean(K)) }
        }
      }
    }else{ KK = rep(maxK, p) }
    KM = max(KK)
    
    data.fd = vector("list", p)
    if(missing(int)){
      fbasisKM = fda::create.bspline.basis(c(0, I), KM, norder = norder)
      for(i in 1:p){
        fbasis = fda::create.bspline.basis(c(0, I), KK[i], norder = norder)
        data.fd[[i]] = t(fda::Data2fd(1:I, x[[i]], fbasis)$coefs)
      }
    }else{
      if(length(int) != 2){ stop("argument int must be of length two") }
      fbasisKM = fda::create.bspline.basis(c(int[1], int[2]), KM, norder = norder)
      for(i in 1:p){
        fbasis = fda::create.bspline.basis(c(int[1], int[2]), KK[i], norder = norder)
        data.fd[[i]] = t(fda::Data2fd(seq(int[1], int[2], length = I), x[[i]], fbasis)$coefs)
      }
    }
    
    data.ALFA = vector("list", n)
    for(i in 1:l){
      temp = vector("list", n.i[i])
      for(j in 1:n.i[i]){
        temp[[j]] = matrix(rep(0, p*KM), nrow = p)
        for(h in 1:p) temp[[j]][h, 1:KK[h]] =
            data.fd[[h]][group.label == group.label0[i],][j,]
      }
      data.ALFA[group.label == group.label0[i]] = temp
    }
    
    bspline.cross.prod.matrix = fda::inprod(fbasisKM, fbasisKM)
    AA = 0; BB = 0; CC = 0
    for(i in 1:l){
      z1 = data.ALFA[group.label == group.label0[i]]
      z2 = lapply(z1, t)
      BB1 = 0
      for(j1 in 1:n.i[i]){
        AA = AA + z1[[j1]] %*% bspline.cross.prod.matrix %*% z2[[j1]]
        for(j2 in 1:n.i[i]) BB1 = BB1 + z1[[j1]] %*% bspline.cross.prod.matrix %*% z2[[j2]]
        for(m in 1:l){
          z3 = lapply(data.ALFA[group.label == group.label0[m]], t)
          for(j3 in 1:n.i[m]) CC = CC + z1[[j1]] %*% bspline.cross.prod.matrix %*% z3[[j3]]
        }
      }
      BB = BB + BB1/n.i[i]
    }
    CC = CC/n
    Y = solve(AA - CC)
    W.0 = det(AA - BB)
    LH.0 = sum(diag((BB - CC) %*% solve(AA - BB)))
    P.0 = sum(diag((BB - CC) %*% Y))
    R.0 = max(Re(eigen((BB - CC) %*% solve(AA - BB))$values))
    
    W.P = numeric(B); LH.P = numeric(B); P.P = numeric(B); R.P = numeric(B)
    if(parallel.method == "parallel.method0"){
      for(jP in 1:B){
        BB = 0
        Perm = sample(1:n)
        for(i in 1:l){
          if(i == 1){ l1 = Perm[1:n.i[1]] }else{ l1 = Perm[(sum(n.i[1:(i-1)])+1):sum(n.i[1:i])] }
          z1 = data.ALFA[l1]
          z2 = lapply(z1, t)
          BB1 = 0
          for(j1 in 1:n.i[i]) for(j2 in 1:n.i[i]) BB1 = BB1 + z1[[j1]] %*% bspline.cross.prod.matrix %*% z2[[j2]]
          BB = BB + BB1/n.i[i]
        }
        W.P[jP] = det(AA - BB)
        LH.P[jP] = sum(diag((BB - CC) %*% solve(AA - BB)))
        P.P[jP] = sum(diag((BB - CC) %*% Y))
        R.P[jP] = max(Re(eigen((BB - CC) %*% solve(AA - BB))$values))
      }
      W = W.0/det(AA - CC); pvalue.W = mean(W.P <= W.0); LH = LH.0; pvalue.LH = mean(LH.P >= LH.0)
      P = P.0; pvalue.P = mean(P.P >= P.0); R = R.0; pvalue.R = mean(R.P >= R.0)
    }
    if(parallel.method == "parallel.method1"){
      rs.perm = foreach(jP = 1:B, .combine = rbind) %dopar%
        {
          BB = 0
          Perm = sample(1:n)
          for(i in 1:l){
            if(i == 1){ l1 = Perm[1:n.i[1]] }else{ l1 = Perm[(sum(n.i[1:(i-1)])+1):sum(n.i[1:i])] }
            z1 = data.ALFA[l1]
            z2 = lapply(z1, t)
            BB1 = 0
            for(j1 in 1:n.i[i]) for(j2 in 1:n.i[i]) BB1 = BB1 + z1[[j1]] %*% bspline.cross.prod.matrix %*% z2[[j2]]
            BB = BB + BB1/n.i[i]
          }
          c(det(AA-BB), sum(diag((BB - CC) %*% solve(AA - BB))),
            sum(diag((BB - CC) %*% Y)), max(Re(eigen((BB - CC) %*% solve(AA - BB))$values)))
        }
      W = W.0/det(AA - CC); pvalue.W = mean(rs.perm[,1] <= W.0); LH = LH.0; pvalue.LH = mean(rs.perm[,2] >= LH.0)
      P = P.0; pvalue.P = mean(rs.perm[,3] >= P.0); R = R.0; pvalue.R = mean(rs.perm[,4] >= R.0)
      parallel::stopCluster(cl)
    }
  }
  if(basis == "own"){
    data.fd = lapply(own.basis, t)
    n = nrow(data.fd[[1]])
    p = length(data.fd)
    if(n != length(group.label)){ stop("the number of observations is not equal to the number of elements in vector of labels") }
    KK = numeric(p)
    for(ii in 1:p) KK[ii] = ncol(data.fd[[ii]])
    KM = max(KK)
    
    if(KM != nrow(own.cross.prod.mat)){ stop("invalid argument own.cross.prod.mat") }
    if(KM != ncol(own.cross.prod.mat)){ stop("invalid argument own.cross.prod.mat") }
    
    data.ALFA = vector("list", n)
    for(i in 1:l){
      temp = vector("list", n.i[i])
      for(j in 1:n.i[i]){
        temp[[j]] = matrix(rep(0, p*KM), nrow = p)
        for(h in 1:p) temp[[j]][h, 1:KK[h]] =
            data.fd[[h]][group.label == group.label0[i],][j,]
      }
      data.ALFA[group.label == group.label0[i]] = temp
    }
    
    AA = 0; BB = 0; CC = 0
    for(i in 1:l){
      z1 = data.ALFA[group.label == group.label0[i]]
      z2 = lapply(z1, t)
      BB1 = 0
      for(j1 in 1:n.i[i]){
        AA = AA + z1[[j1]] %*% own.cross.prod.mat %*% z2[[j1]]
        for(j2 in 1:n.i[i]) BB1 = BB1 + z1[[j1]] %*% own.cross.prod.mat %*% z2[[j2]]
        for(m in 1:l){
          z3 = lapply(data.ALFA[group.label == group.label0[m]], t)
          for(j3 in 1:n.i[m]) CC = CC + z1[[j1]] %*% own.cross.prod.mat %*% z3[[j3]]
        }
      }
      BB = BB + BB1/n.i[i]
    }
    CC = CC/n
    Y = solve(AA - CC)
    W.0 = det(AA - BB)
    LH.0 = sum(diag((BB - CC) %*% solve(AA - BB)))
    P.0 = sum(diag((BB - CC) %*% Y))
    R.0 = max(Re(eigen((BB - CC) %*% solve(AA - BB))$values))
    
    W.P = numeric(B); LH.P = numeric(B); P.P = numeric(B); R.P = numeric(B)
    if(parallel.method == "parallel.method0"){
      for(jP in 1:B){
        BB = 0
        Perm = sample(1:n)
        for(i in 1:l){
          if(i == 1){ l1 = Perm[1:n.i[1]] }else{ l1 = Perm[(sum(n.i[1:(i-1)])+1):sum(n.i[1:i])] }
          z1 = data.ALFA[l1]
          z2 = lapply(z1, t)
          BB1 = 0
          for(j1 in 1:n.i[i]) for(j2 in 1:n.i[i]) BB1 = BB1 + z1[[j1]] %*% own.cross.prod.mat %*% z2[[j2]]
          BB = BB + BB1/n.i[i]
        }
        W.P[jP] = det(AA - BB)
        LH.P[jP] = sum(diag((BB - CC) %*% solve(AA - BB)))
        P.P[jP] = sum(diag((BB - CC) %*% Y))
        R.P[jP] = max(Re(eigen((BB - CC) %*% solve(AA - BB))$values))
      }
      W = W.0/det(AA - CC); pvalue.W = mean(W.P <= W.0); LH = LH.0; pvalue.LH = mean(LH.P >= LH.0)
      P = P.0; pvalue.P = mean(P.P >= P.0); R = R.0; pvalue.R = mean(R.P >= R.0)
    }
    if(parallel.method == "parallel.method1"){
      rs.perm = foreach(jP = 1:B, .combine = rbind) %dopar%
        {
          BB = 0
          Perm = sample(1:n)
          for(i in 1:l){
            if(i == 1){ l1 = Perm[1:n.i[1]] }else{ l1 = Perm[(sum(n.i[1:(i-1)])+1):sum(n.i[1:i])] }
            z1 = data.ALFA[l1]
            z2 = lapply(z1, t)
            BB1 = 0
            for(j1 in 1:n.i[i]) for(j2 in 1:n.i[i]) BB1 = BB1 + z1[[j1]] %*% own.cross.prod.mat %*% z2[[j2]]
            BB = BB + BB1/n.i[i]
          }
          c(det(AA-BB), sum(diag((BB - CC) %*% solve(AA - BB))),
            sum(diag((BB - CC) %*% Y)), max(Re(eigen((BB - CC) %*% solve(AA - BB))$values)))
        }
      W = W.0/det(AA - CC); pvalue.W = mean(rs.perm[,1] <= W.0); LH = LH.0; pvalue.LH = mean(rs.perm[,2] >= LH.0)
      P = P.0; pvalue.P = mean(rs.perm[,3] >= P.0); R = R.0; pvalue.R = mean(rs.perm[,4] >= R.0)
      parallel::stopCluster(cl)
    }
  }
  if(basis == "own"){
    result = list(W = W, pvalueW = pvalue.W, LH = LH, pvalueLH = pvalue.LH,
                  P = P, pvalueP = pvalue.P, R = R, pvalueR = pvalue.R,
                  group.label = group.label, B = B,
                  parallel = parallel, nslaves = nslaves,
                  basis = basis, own.basis = own.basis,
                  own.cross.prod.mat = own.cross.prod.mat)
  }else{
    if(criterion == "NO"){
      if(missing(int)){
        if(basis == "Fourier"){
          result = list(W = W, pvalueW = pvalue.W, LH = LH, pvalueLH = pvalue.LH,
                        P = P, pvalueP = pvalue.P, R = R, pvalueR = pvalue.R,
                        data = x, group.label = group.label, B = B,
                        parallel = parallel, nslaves = nslaves,
                        basis = basis, criterion = criterion, Km = KK, KM = KM, maxK = maxK)
        }
        if(basis == "b-spline"){
          result = list(W = W, pvalueW = pvalue.W, LH = LH, pvalueLH = pvalue.LH,
                        P = P, pvalueP = pvalue.P, R = R, pvalueR = pvalue.R,
                        data = x, group.label = group.label, B = B,
                        parallel = parallel, nslaves = nslaves,
                        basis = basis, criterion = criterion, Km = KK, KM = KM, maxK = maxK,
                        norder = norder)
        }
      }else{
        if(basis == "Fourier"){
          result = list(W = W, pvalueW = pvalue.W, LH = LH, pvalueLH = pvalue.LH,
                        P = P, pvalueP = pvalue.P, R = R, pvalueR = pvalue.R,
                        data = x, group.label = group.label, int = int, B = B,
                        parallel = parallel, nslaves = nslaves,
                        basis = basis, criterion = criterion, Km = KK, KM = KM, maxK = maxK)
        }
        if(basis == "b-spline"){
          result = list(W = W, pvalueW = pvalue.W, LH = LH, pvalueLH = pvalue.LH,
                        P = P, pvalueP = pvalue.P, R = R, pvalueR = pvalue.R,
                        data = x, group.label = group.label, int = int, B = B,
                        parallel = parallel, nslaves = nslaves,
                        basis = basis, criterion = criterion, Km = KK, KM = KM, maxK = maxK,
                        norder = norder)
        }
      }
    }else{
      if(missing(int)){
        if(criterion == "eBIC"){
          if(basis == "Fourier"){
            result = list(W = W, pvalueW = pvalue.W, LH = LH, pvalueLH = pvalue.LH,
                          P = P, pvalueP = pvalue.P, R = R, pvalueR = pvalue.R,
                          data = x, group.label = group.label, B = B,
                          parallel = parallel, nslaves = nslaves,
                          basis = basis, criterion = criterion, method = method,
                          Km = KK, KM = KM, minK = minK, maxK = maxK,
                          gamma.eBIC = gamma.eBIC)
          }
          if(basis == "b-spline"){
            result = list(W = W, pvalueW = pvalue.W, LH = LH, pvalueLH = pvalue.LH,
                          P = P, pvalueP = pvalue.P, R = R, pvalueR = pvalue.R,
                          data = x, group.label = group.label, B = B,
                          parallel = parallel, nslaves = nslaves,
                          basis = basis, criterion = criterion, method = method,
                          Km = KK, KM = KM, minK = minK, maxK = maxK, norder = norder,
                          gamma.eBIC = gamma.eBIC)
          }
        }else{
          if(basis == "Fourier"){
            result = list(W = W, pvalueW = pvalue.W, LH = LH, pvalueLH = pvalue.LH,
                          P = P, pvalueP = pvalue.P, R = R, pvalueR = pvalue.R,
                          data = x, group.label = group.label, B = B,
                          parallel = parallel, nslaves = nslaves,
                          basis = basis, criterion = criterion, method = method,
                          Km = KK, KM = KM, minK = minK, maxK = maxK)
          }
          if(basis == "b-spline"){
            result = list(W = W, pvalueW = pvalue.W, LH = LH, pvalueLH = pvalue.LH,
                          P = P, pvalueP = pvalue.P, R = R, pvalueR = pvalue.R,
                          data = x, group.label = group.label, B = B,
                          parallel = parallel, nslaves = nslaves,
                          basis = basis, criterion = criterion, method = method,
                          Km = KK, KM = KM, minK = minK, maxK = maxK, norder = norder)
          }
        }
      }else{
        if(criterion == "eBIC"){
          if(basis == "Fourier"){
            result = list(W = W, pvalueW = pvalue.W, LH = LH, pvalueLH = pvalue.LH,
                          P = P, pvalueP = pvalue.P, R = R, pvalueR = pvalue.R,
                          data = x, group.label = group.label, int = int, B = B,
                          parallel = parallel, nslaves = nslaves,
                          basis = basis, criterion = criterion, method = method,
                          Km = KK, KM = KM, minK = minK, maxK = maxK,
                          gamma.eBIC = gamma.eBIC)
          }
          if(basis == "b-spline"){
            result = list(W = W, pvalueW = pvalue.W, LH = LH, pvalueLH = pvalue.LH,
                          P = P, pvalueP = pvalue.P, R = R, pvalueR = pvalue.R,
                          data = x, group.label = group.label, int = int, B = B,
                          parallel = parallel, nslaves = nslaves,
                          basis = basis, criterion = criterion, method = method,
                          Km = KK, KM = KM, minK = minK, maxK = maxK, norder = norder,
                          gamma.eBIC = gamma.eBIC)
          }
        }else{
          if(basis == "Fourier"){
            result = list(W = W, pvalueW = pvalue.W, LH = LH, pvalueLH = pvalue.LH,
                          P = P, pvalueP = pvalue.P, R = R, pvalueR = pvalue.R,
                          data = x, group.label = group.label, int = int, B = B,
                          parallel = parallel, nslaves = nslaves,
                          basis = basis, criterion = criterion, method = method,
                          Km = KK, KM = KM, minK = minK, maxK = maxK)
          }
          if(basis == "b-spline"){
            result = list(W = W, pvalueW = pvalue.W, LH = LH, pvalueLH = pvalue.LH,
                          P = P, pvalueP = pvalue.P, R = R, pvalueR = pvalue.R,
                          data = x, group.label = group.label, int = int, B = B,
                          parallel = parallel, nslaves = nslaves,
                          basis = basis, criterion = criterion, method = method,
                          Km = KK, KM = KM, minK = minK, maxK = maxK, norder = norder)
          }
        }
      }
    }
  }
  class(result) = "fmanovaptbfr"
  return(result)
}

fmanova.trp = function(x, group.label, k = 30, projection = c("GAUSS", "BM"), 
                       permutation = FALSE, B = 1000, parallel = FALSE, nslaves = NULL) 
{
  n = ncol(x[[1]])
  p = length(x)
  I = nrow(x[[1]])
  if (n != length(group.label)) {
    stop("the number of observations is not equal to the number of elements in vector of labels")
  }
  if (!is.logical(permutation)) {
    stop("argument permutation is not logical")
  }
  if (B < 1) {
    stop("invalid number of permutations (B)")
  }
  if (any(k < 1)) {
    stop("invalid number of projections (k)")
  }
  if (is.null(k)) {
    stop("argument k is not a vector of length greater than or equal to one")
  }
  projection = match.arg(projection)
  if (any(is.na(group.label))) {
    stop("argument group.label can not contain NA values")
  }
  if (!parallel) {
    parallel.method = "parallel.method0"
  }
  else {
    if (!("doParallel" %in% rownames(installed.packages()))) {
      stop("Please install package 'doParallel'")
    }
    requireNamespace("foreach", quietly = TRUE)
    nlp = parallel::detectCores()
    if (is.null(nslaves)) {
      if (nlp >= 2) {
        nslaves = nlp
        parallel.method = "parallel.method1"
      }
      else {
        parallel.method = "parallel.method0"
      }
    }
    else {
      if (nlp >= 2) {
        if (nslaves >= 2) {
          nslaves = nslaves
        }
        else {
          nslaves = nlp
        }
        parallel.method = "parallel.method1"
      }
      else {
        parallel.method = "parallel.method0"
      }
    }
  }
  manova.statistics.quick = function(data, group.label, n, 
                                     p) {
    data = as.matrix(data)
    group.label0 = unique(group.label)
    l = length(group.label0)
    n.i = numeric(l)
    for (i in 1:l) n.i[i] = sum(group.label == group.label0[i])
    gmeans = matrix(colMeans(data), nrow = p, ncol = 1)
    xmeans = matrix(0, nrow = p, ncol = l)
    for (ii in 1:l) xmeans[, ii] = matrix(colMeans(data[group.label == 
                                                          group.label0[ii], ]), nrow = p, ncol = 1)
    H = matrix(0, nrow = p, ncol = p)
    for (iiH in 1:l) H = H + n.i[iiH] * (xmeans[, iiH] - 
                                           gmeans) %*% t(xmeans[, iiH] - gmeans)
    E = matrix(0, nrow = p, ncol = p)
    for (iiE in 1:l) E = E + (n.i[iiE] - 1) * cov(data[group.label == 
                                                         group.label0[iiE], ])
    wart = (eigen(H %*% solve(E)))$values
    return(c(Wilks = prod(1/(1 + wart)), LH = sum(wart), 
             Pillai = sum(wart/(1 + wart)), Roy = wart[1]))
  }
  pvalues = matrix(0, nrow = 4, ncol = length(k))
  all.data.proj = list()
  iik = 0
  modulo = function(z) {
    sqrt(sum(z^2))
  }
  for (ik in k) {
    if (projection == "GAUSS") {
      if (parallel.method == "parallel.method0") {
        ik.data.proj = list()
        W = numeric(ik)
        LH = numeric(ik)
        P = numeric(ik)
        R = numeric(ik)
        for (j in 1:ik) {
          data.proj = matrix(0, nrow = n, ncol = p)
          z = matrix(rnorm(I * p), nrow = p, ncol = I)
          modu = apply(z, 1, modulo)
          z = z/modu
          for (i in 1:p) {
            data.matrix = as.matrix(t(x[[i]]))
            data.proj[, i] = data.matrix %*% z[i, ]
          }
          ik.data.proj[[j]] = data.proj
          model = manova(data.proj ~ as.factor(group.label))
          if (permutation == FALSE) {
            W[j] = summary(model, test = "Wilks")$stats[1, 
                                                        6]
            LH[j] = summary(model, test = "Hotelling-Lawley")$stats[1, 
                                                                    6]
            P[j] = summary(model, test = "Pillai")$stats[1, 
                                                         6]
            R[j] = summary(model, test = "Roy")$stats[1, 
                                                      6]
          }
          else {
            Ws = summary(model, test = "Wilks")$stats[1, 
                                                      2]
            LHs = summary(model, test = "Hotelling-Lawley")$stats[1, 
                                                                  2]
            Ps = summary(model, test = "Pillai")$stats[1, 
                                                       2]
            Rs = summary(model, test = "Roy")$stats[1, 
                                                    2]
            Wp = numeric(B)
            LHp = numeric(B)
            Pp = numeric(B)
            Rp = numeric(B)
            for (i.perm in 1:B) {
              manovap = manova.statistics.quick(data.proj, 
                                                sample(group.label), n, p)
              Wp[i.perm] = manovap[1]
              LHp[i.perm] = manovap[2]
              Pp[i.perm] = manovap[3]
              Rp[i.perm] = manovap[4]
            }
            W[j] = mean(Re(Wp) <= Ws)
            LH[j] = mean(Re(LHp) >= LHs)
            P[j] = mean(Re(Pp) >= Ps)
            R[j] = mean(Re(Rp) >= Rs)
          }
        }
        iik = iik + 1
        all.data.proj[[iik]] = ik.data.proj
        pvalues[, iik] = c(min(ik * W[order(W)]/1:ik), 
                           min(ik * LH[order(LH)]/1:ik), min(ik * P[order(P)]/1:ik), 
                           min(ik * R[order(R)]/1:ik))
      }
      if (parallel.method == "parallel.method1") {
        cl = parallel::makePSOCKcluster(nslaves)
        doParallel::registerDoParallel(cl)
        rs = foreach(j = 1:ik, .combine = "c") %dopar% 
          {
            data.proj = matrix(0, nrow = n, ncol = p)
            z = matrix(rnorm(I * p), nrow = p, ncol = I)
            modu = apply(z, 1, modulo)
            z = z/modu
            for (i in 1:p) {
              data.matrix = as.matrix(t(x[[i]]))
              data.proj[, i] = data.matrix %*% z[i, ]
            }
            model = manova(data.proj ~ as.factor(group.label))
            if (permutation == FALSE) {
              list(c(summary(model, test = "Wilks")$stats[1, 
                                                          6], summary(model, test = "Hotelling-Lawley")$stats[1, 
                                                                                                              6], summary(model, test = "Pillai")$stats[1, 
                                                                                                                                                        6], summary(model, test = "Roy")$stats[1, 
                                                                                                                                                                                               6]), data.proj)
            }
            else {
              Ws = summary(model, test = "Wilks")$stats[1, 
                                                        2]
              LHs = summary(model, test = "Hotelling-Lawley")$stats[1, 
                                                                    2]
              Ps = summary(model, test = "Pillai")$stats[1, 
                                                         2]
              Rs = summary(model, test = "Roy")$stats[1, 
                                                      2]
              Wp = numeric(B)
              LHp = numeric(B)
              Pp = numeric(B)
              Rp = numeric(B)
              for (i.perm in 1:B) {
                manovap = manova.statistics.quick(data.proj, 
                                                  sample(group.label), n, p)
                Wp[i.perm] = manovap[1]
                LHp[i.perm] = manovap[2]
                Pp[i.perm] = manovap[3]
                Rp[i.perm] = manovap[4]
              }
              list(c(mean(Re(Wp) <= Ws), mean(Re(LHp) >= 
                                                LHs), mean(Re(Pp) >= Ps), mean(Re(Rp) >= 
                                                                                 Rs)), data.proj)
            }
          }
        parallel::stopCluster(cl)
        iik = iik + 1
        all.data.proj[[iik]] = rs[seq(2, 2 * ik, by = 2)]
        rs1 = rs[seq(1, 2 * ik - 1, by = 2)]
        rs = matrix(0, nrow = ik, ncol = 4)
        for (jj in 1:ik) rs[jj, ] = rs1[[jj]]
        pvalues[, iik] = c(min(ik * (rs[, 1])[order(rs[, 
                                                       1])]/1:ik), min(ik * (rs[, 2])[order(rs[, 2])]/1:ik), 
                           min(ik * (rs[, 3])[order(rs[, 3])]/1:ik), min(ik * 
                                                                           (rs[, 4])[order(rs[, 4])]/1:ik))
      }
    }
    else {
      if (parallel.method == "parallel.method0") {
        ik.data.proj = list()
        W = numeric(ik)
        LH = numeric(ik)
        P = numeric(ik)
        R = numeric(ik)
        for (j in 1:ik) {
          data.proj = matrix(0, nrow = n, ncol = p)
          for (i in 1:p) {
            data.matrix = as.matrix(t(x[[i]]))
            bm.p = cumsum(rnorm(I, mean = 0, sd = 1))/sqrt(I)
            bm.p = bm.p/modulo(bm.p)
            data.proj[, i] = data.matrix %*% as.matrix(bm.p)
          }
          ik.data.proj[[j]] = data.proj
          model = manova(data.proj ~ as.factor(group.label))
          if (permutation == FALSE) {
            W[j] = summary(model, test = "Wilks")$stats[1, 
                                                        6]
            LH[j] = summary(model, test = "Hotelling-Lawley")$stats[1, 
                                                                    6]
            P[j] = summary(model, test = "Pillai")$stats[1, 
                                                         6]
            R[j] = summary(model, test = "Roy")$stats[1, 
                                                      6]
          }
          else {
            Ws = summary(model, test = "Wilks")$stats[1, 
                                                      2]
            LHs = summary(model, test = "Hotelling-Lawley")$stats[1, 
                                                                  2]
            Ps = summary(model, test = "Pillai")$stats[1, 
                                                       2]
            Rs = summary(model, test = "Roy")$stats[1, 
                                                    2]
            Wp = numeric(B)
            LHp = numeric(B)
            Pp = numeric(B)
            Rp = numeric(B)
            for (i.perm in 1:B) {
              manovap = manova.statistics.quick(data.proj, 
                                                sample(group.label), n, p)
              Wp[i.perm] = manovap[1]
              LHp[i.perm] = manovap[2]
              Pp[i.perm] = manovap[3]
              Rp[i.perm] = manovap[4]
            }
            W[j] = mean(Re(Wp) <= Ws)
            LH[j] = mean(Re(LHp) >= LHs)
            P[j] = mean(Re(Pp) >= Ps)
            R[j] = mean(Re(Rp) >= Rs)
          }
        }
        iik = iik + 1
        all.data.proj[[iik]] = ik.data.proj
        pvalues[, iik] = c(min(ik * W[order(W)]/1:ik), 
                           min(ik * LH[order(LH)]/1:ik), min(ik * P[order(P)]/1:ik), 
                           min(ik * R[order(R)]/1:ik))
      }
      if (parallel.method == "parallel.method1") {
        cl = parallel::makePSOCKcluster(nslaves)
        doParallel::registerDoParallel(cl)
        rs = foreach(j = 1:ik, .combine = "c") %dopar% 
          {
            data.proj = matrix(0, nrow = n, ncol = p)
            for (i in 1:p) {
              data.matrix = as.matrix(t(x[[i]]))
              bm.p = cumsum(rnorm(I, mean = 0, sd = 1))/sqrt(I)
              bm.p = bm.p/modulo(bm.p)
              data.proj[, i] = data.matrix %*% as.matrix(bm.p)
            }
            model = manova(data.proj ~ as.factor(group.label))
            if (permutation == FALSE) {
              list(c(summary(model, test = "Wilks")$stats[1, 
                                                          6], summary(model, test = "Hotelling-Lawley")$stats[1, 
                                                                                                              6], summary(model, test = "Pillai")$stats[1, 
                                                                                                                                                        6], summary(model, test = "Roy")$stats[1, 
                                                                                                                                                                                               6]), data.proj)
            }
            else {
              Ws = summary(model, test = "Wilks")$stats[1, 
                                                        2]
              LHs = summary(model, test = "Hotelling-Lawley")$stats[1, 
                                                                    2]
              Ps = summary(model, test = "Pillai")$stats[1, 
                                                         2]
              Rs = summary(model, test = "Roy")$stats[1, 
                                                      2]
              Wp = numeric(B)
              LHp = numeric(B)
              Pp = numeric(B)
              Rp = numeric(B)
              for (i.perm in 1:B) {
                manovap = manova.statistics.quick(data.proj, 
                                                  sample(group.label), n, p)
                Wp[i.perm] = manovap[1]
                LHp[i.perm] = manovap[2]
                Pp[i.perm] = manovap[3]
                Rp[i.perm] = manovap[4]
              }
              list(c(mean(Re(Wp) <= Ws), mean(Re(LHp) >= 
                                                LHs), mean(Re(Pp) >= Ps), mean(Re(Rp) >= 
                                                                                 Rs)), data.proj)
            }
          }
        parallel::stopCluster(cl)
        iik = iik + 1
        all.data.proj[[iik]] = rs[seq(2, 2 * ik, by = 2)]
        rs1 = rs[seq(1, 2 * ik - 1, by = 2)]
        rs = matrix(0, nrow = ik, ncol = 4)
        for (jj in 1:ik) rs[jj, ] = rs1[[jj]]
        pvalues[, iik] = c(min(ik * (rs[, 1])[order(rs[, 
                                                       1])]/1:ik), min(ik * (rs[, 2])[order(rs[, 2])]/1:ik), 
                           min(ik * (rs[, 3])[order(rs[, 3])]/1:ik), min(ik * 
                                                                           (rs[, 4])[order(rs[, 4])]/1:ik))
      }
    }
  }
  result = list(pvalues = pvalues, data.projections = all.data.proj, 
                data = x, group.label = group.label, k = k, projection = projection, 
                permutation = permutation, B = B, parallel = parallel, 
                nslaves = nslaves)
  class(result) = "fmanovatrp"
  return(result)
}


==> anc/functions_qiu_chen_zhang_2021.R <==
qiu_chen_zhang_ts <- function(x) {
  mc <- mean_cov_m(x)
  gr_means <- mc$gr_means
  n_vec <- mc$n_vec
  gr_cov <- mc$gr_cov
  nn <- mc$nn
  ntp <- mc$ntp
  pp <- mc$pp
  x_obs <- mc$x_obs
  
  y_1_m_y_2 <- gr_means[1:pp, ] - gr_means[(pp + 1):(2 * pp), ]
  y_1_m_y_2_t <- t(y_1_m_y_2)
  
  gamma_hat <- matrix(0, nrow = nrow(gr_cov[[1]]), ncol = ncol(gr_cov[[1]]))
  for (i in seq_len(mc$kk)) {
    gamma_hat <- gamma_hat + (n_vec[i] - 1) * gr_cov[[i]]
  }
  gamma_hat <- gamma_hat / (sum(n_vec) - 2)
  
  t_point <- numeric(ntp)
  for (i in seq_len(ntp)) {
    t_point[i] <- (prod(n_vec) / nn) * y_1_m_y_2_t[i, ] %*% 
      solve(gamma_hat[(i * pp + 1 - pp):(i * pp), (i * pp + 1 - pp):(i * pp)]) %*% y_1_m_y_2[, i]
  }
  
  return(list(mean(t_point), max(t_point), nn, ntp, pp, n_vec, gr_means, gamma_hat, x_obs))
}

qiu_chen_zhang_tests <- function(x, a = 0, b = 1, n_boot = 1000) {
  temp <- qiu_chen_zhang_ts(x)
  nn <- temp[[3]]
  ntp <- temp[[4]]
  pp <- temp[[5]]
  n_vec <- temp[[6]]
  gr_means <- temp[[7]]
  gamma_hat <- temp[[8]]
  x_obs <- temp[[9]]
  vv <- c(x_obs[[1]], x_obs[[2]])
  
  # test based on the W-S approximation for integral statistic
  trace_st <- 0
  for (s in seq_len(ntp)) {
    for (t in seq_len(ntp)) {
      gamma_s <- gamma_hat[(s * pp + 1 - pp):(s * pp), (s * pp + 1 - pp):(s * pp)]
      gamma_t <- gamma_hat[(t * pp + 1 - pp):(t * pp), (t * pp + 1 - pp):(t * pp)]
      gamma_s_2 <- solve(eigen(gamma_s)$vectors %*% diag(sqrt(abs(eigen(gamma_s)$values))) %*% t(eigen(gamma_s)$vectors))
      gamma_t_2 <- solve(eigen(gamma_t)$vectors %*% diag(sqrt(abs(eigen(gamma_t)$values))) %*% t(eigen(gamma_t)$vectors))
      gamma_hat_s <- gamma_s_2 %*% gamma_hat[(s * pp + 1 - pp):(s * pp), (t * pp + 1 - pp):(t * pp)] %*% gamma_t_2
      
      trace_st <- trace_st + sum(diag(gamma_hat_s %*% t(gamma_hat_s)))
    }
  }
  trace_st <- trace_st / (ntp^2)
  beta_hat <- 1 / (pp * (b - a)) * trace_st
  d_hat <- (pp^2) * (b - a)^2 / trace_st
  p_val_1 <- 1 - pchisq(qiu_chen_zhang_ts(x)[[1]] / beta_hat, d_hat)
  
  # test based on bootstrap for supremum statistic
  sup_boot <- numeric(n_boot)
  for (i_b in seq_len(n_boot)) {
    vv_b <- vv[sample(1:nn, replace = TRUE)]
    vv_b_l <- list(vv_b[1:n_vec[1]], vv_b[-(1:n_vec[1])])
    vv_b_l_2 <- vector("list", 2)
    for (i_k in seq_len(2)) {
      vv_b_l_temp <- vector("list", pp)
      for (i_p in seq_len(pp)) {
        vv_b_l_temp[[i_p]] <- matrix(0, n_vec[i_k], ntp)
        for (i_n in seq_len(n_vec[i_k])) {
          vv_b_l_temp[[i_p]][i_n, ] <- vv_b_l[[i_k]][[i_n]][i_p, ]
        }
      }
      vv_b_l_2[[i_k]] <- vv_b_l_temp
    }
    sup_boot[i_b] <- qiu_chen_zhang_ts(vv_b_l_2)[[2]]
  }
  p_val_2 <- mean(sup_boot > temp[[2]])
  
  return(c(p_val_1, p_val_2))
}

library(Rcpp)
sourceCpp("functions_qiu_chen_zhang_2021.cpp")

mean_cov_m_qcz_cpp <- function(x) {
  kk <- length(x)
  pp <- length(x[[1]])
  for (i in 2:kk) {
    if (pp != length(x[[i]])) stop("check the dimensions of functional data in different groups")
  }
  ntp <- ncol(x[[1]][[1]])
  for (i in seq_len(kk)) {
    for (j in seq_len(pp)) {
      if (ntp != ncol(x[[i]][[j]])) stop("check the number of design time points of functional data in different groups and dimensions")
    }
  }
  n_vec <- numeric(kk)
  for (i in seq_len(kk)) n_vec[i] <- nrow(x[[i]][[1]])
  for (i in seq_len(kk)) {
    for (j in seq_len(pp)) {
      if (n_vec[i] != nrow(x[[i]][[j]])) stop("check the number of observations of functional data in different groups")
    }
  }
  nn <- sum(n_vec)
  # sample vectors of mean functions
  gr_means <- vector("list", kk)
  for (i in seq_len(kk)) {
    mean_temp <- matrix(0, pp, ntp)
    for (j in 1:pp) {
      mean_temp[j, ] <- colMeans(x[[i]][[j]])
    }
    gr_means[[i]] <- mean_temp
  }
  gr_means_stack <- gr_means[[1]]
  for (i in 2:kk) {
    gr_means_stack <- rbind(gr_means_stack, gr_means[[i]])
  }
  
  temp_cpp_1 <- obs_cent_cpp(x, gr_means, kk, pp, ntp, n_vec)
  temp_cpp_2 <- gr_cov_cpp_2(temp_cpp_1, kk, pp, ntp, n_vec)
  
  return(list(nn = nn, ntp = ntp, kk = kk, n_vec = n_vec, pp = pp,
              gr_means = gr_means_stack, gr_cov = temp_cpp_2, x_obs = temp_cpp_1))
}

qiu_chen_zhang_ts_cpp <- function(x) {
  mc <- mean_cov_m_qcz_cpp(x)
  gr_means <- mc$gr_means
  n_vec <- mc$n_vec
  gr_cov <- mc$gr_cov
  nn <- mc$nn
  ntp <- mc$ntp
  pp <- mc$pp
  x_obs <- mc$x_obs
  
  y_1_m_y_2 <- gr_means[1:pp, ] - gr_means[(pp + 1):(2 * pp), ]
  y_1_m_y_2_t <- t(y_1_m_y_2)
  
  gamma_hat <- matrix(0, nrow = nrow(gr_cov[[1]]), ncol = ncol(gr_cov[[1]]))
  for (i in seq_len(mc$kk)) {
    gamma_hat <- gamma_hat + (n_vec[i] - 1) * gr_cov[[i]]
  }
  gamma_hat <- gamma_hat / (sum(n_vec) - 2)
  
  t_point <- numeric(ntp)
  for (i in seq_len(ntp)) {
    t_point[i] <- (prod(n_vec) / nn) * y_1_m_y_2_t[i, ] %*% 
      solve(gamma_hat[(i * pp + 1 - pp):(i * pp), (i * pp + 1 - pp):(i * pp)]) %*% y_1_m_y_2[, i]
  }
  
  return(list(mean(t_point), max(t_point), nn, ntp, pp, n_vec, gr_means, gamma_hat, x_obs))
}

qiu_chen_zhang_tests_cpp <- function(x, a = 0, b = 1, n_boot = 1000) {
  temp <- qiu_chen_zhang_ts_cpp(x)
  nn <- temp[[3]]
  ntp <- temp[[4]]
  pp <- temp[[5]]
  n_vec <- temp[[6]]
  gr_means <- temp[[7]]
  gamma_hat <- temp[[8]]
  x_obs <- temp[[9]]
  vv <- c(x_obs[[1]], x_obs[[2]])
  
  # test based on the W-S approximation for integral statistic
  trace_st <- 0
  for (s in seq_len(ntp)) {
    for (t in seq_len(ntp)) {
      gamma_s <- gamma_hat[(s * pp + 1 - pp):(s * pp), (s * pp + 1 - pp):(s * pp)]
      gamma_t <- gamma_hat[(t * pp + 1 - pp):(t * pp), (t * pp + 1 - pp):(t * pp)]
      gamma_s_2 <- solve(eigen(gamma_s)$vectors %*% diag(sqrt(abs(eigen(gamma_s)$values))) %*% t(eigen(gamma_s)$vectors))
      gamma_t_2 <- solve(eigen(gamma_t)$vectors %*% diag(sqrt(abs(eigen(gamma_t)$values))) %*% t(eigen(gamma_t)$vectors))
      gamma_hat_s <- gamma_s_2 %*% gamma_hat[(s * pp + 1 - pp):(s * pp), (t * pp + 1 - pp):(t * pp)] %*% gamma_t_2
      
      trace_st <- trace_st + sum(diag(gamma_hat_s %*% t(gamma_hat_s)))
    }
  }
  trace_st <- trace_st / (ntp^2)
  beta_hat <- 1 / (pp * (b - a)) * trace_st
  d_hat <- (pp^2) * (b - a)^2 / trace_st
  p_val_1 <- 1 - pchisq(qiu_chen_zhang_ts_cpp(x)[[1]] / beta_hat, d_hat)
  
  # test based on bootstrap for supremum statistic
  sup_boot <- numeric(n_boot)
  for (i_b in seq_len(n_boot)) {
    vv_b <- vv[sample(1:nn, replace = TRUE)]
    vv_b_l <- list(vv_b[1:n_vec[1]], vv_b[-(1:n_vec[1])])
    vv_b_l_2 <- vector("list", 2)
    for (i_k in seq_len(2)) {
      vv_b_l_temp <- vector("list", pp)
      for (i_p in seq_len(pp)) {
        vv_b_l_temp[[i_p]] <- matrix(0, n_vec[i_k], ntp)
        for (i_n in seq_len(n_vec[i_k])) {
          vv_b_l_temp[[i_p]][i_n, ] <- vv_b_l[[i_k]][[i_n]][i_p, ]
        }
      }
      vv_b_l_2[[i_k]] <- vv_b_l_temp
    }
    sup_boot[i_b] <- qiu_chen_zhang_ts_cpp(vv_b_l_2)[[2]]
  }
  p_val_2 <- mean(sup_boot > temp[[2]])
  
  return(c(p_val_1, p_val_2))
}


==> anc/functions_qiu_chen_zhang_2021.cpp <==
#include <RcppArmadillo.h>
// [[Rcpp::depends(RcppArmadillo)]]

using namespace Rcpp;

NumericMatrix vec_fun_cpp(NumericMatrix x) {
  int rows = x.rows();
  int cols = x.cols();
  
  NumericMatrix x_temp(rows * cols, 1);
  
  for (int i = 0; i < cols; ++i) {
    for (int j = 0; j < rows; ++j) {
      x_temp(i * rows + j, 0) = x(j, i);
    }
  }
  
  return x_temp;
}

NumericMatrix generate_zeros(int rows, int cols) {
  NumericMatrix result(rows, cols);  // Tworzenie macierzy o rozmiarze rows x cols
  
  // Inicjalizacja macierzy zerami
  for (int i = 0; i < rows; ++i) {
    for (int j = 0; j < cols; ++j) {
      result(i, j) = 0.0;
    }
  }
  
  return result;
}

#include <iostream>
#include <vector>

// [[Rcpp::export]]
std::vector<List> obs_cent_cpp(std::vector<List> x, List gr_means, int kk, 
                               int pp, int ntp, NumericVector n_vec) {
  std::vector<List> x_obs;
  for (int i = 0; i < kk; ++i) {
    List x_temp(n_vec[i]);
    List temp = x[i];
    for (int j = 0; j < n_vec[i]; ++j) {
      NumericMatrix x_temp_m = generate_zeros(pp, ntp);
      for (int l = 0; l < pp; ++l) {
        NumericMatrix temp_l = temp[l];
        NumericMatrix gr_means_l = gr_means[i];
        x_temp_m(l,_) = temp_l(j,_) - gr_means_l(l,_);
      }
      x_temp[j] = x_temp_m;
    }
    x_obs.push_back(x_temp);
  }
  return x_obs;
}

// [[Rcpp::export]]
List gr_cov_cpp_2(std::vector<List> x, int kk, 
                  int pp, int ntp, NumericVector n_vec) {
  List gr_cov(kk);
  for (int i = 0; i < kk; ++i) {
    List temp = x[i];
    arma::mat cov_temp = as<arma::mat>(generate_zeros(pp * ntp, pp * ntp));
    for (int j = 0; j < n_vec[i]; ++j) {
      arma::mat x_ij_stack = as<arma::mat>(vec_fun_cpp(temp[j]));
      cov_temp = cov_temp + x_ij_stack * x_ij_stack.t();
    }
    gr_cov[i] = cov_temp / (n_vec[i] - 1);
  }
  return gr_cov;
}

